Sharpening New Physics Searches in Neutrino Oscillations with DUNE-PRISM

Upcoming long-baseline neutrino oscillation experiments such as DUNE aim to achieve unprecedented precision, but their physics reach is ultimately constrained by systematic uncertainties in neutrino flux predictions and neutrino-nucleus cross sections. These limitations are especially critical for new-physics searches in neutrino oscillations at the near detector, including non-unitarity and sterile neutrinos, where the signal manifests as small distortions in the energy spectrum and is therefore highly sensitive to spectral uncertainties. The PRISM (Precision Reaction Independent Spectrum Measurement) technique offers a robust strategy to mitigate these effects by exploiting measurements at multiple off-axis angles, effectively providing a data-driven handle to reduce systematics. In this work, we demonstrate that PRISM can significantly reduce the impact of large systematic uncertainties, restoring sensitivity to non-unitarity and sterile neutrino scenarios in the electron and muon sectors to a level comparable to that obtained with small spectral uncertainties. We also include the results for the $\tau$ sector with PRISM; however, in this case, since the majority of the flux measured at off-axis angles lies below the $\tau$ production threshold, we find the improvement to be marginal. As part of this work, we have obtained neutrino and antineutrino fluxes for different off-axis angles with higher statistics than those provided by the DUNE collaboration. We make available these fluxes as auxiliary material to this manuscript.

==> anc/DUNE_PRISM_HNLux_antineutrino_0mrad_final.txt <==
0.125 3.7526648133333424e-07 1.9982021797000087e-05 0.0 1.2290808866666701e-06 5.788694900733307e-05 0.0
0.375 3.903634213333355e-07 1.829299775599996e-05 0.0 1.9440420683333702e-06 0.00010682659533166675 0.0
0.625 3.7147020399999754e-07 1.82994814936664e-05 0.0 2.4008642393333e-06 0.00017311505432266897 0.0
0.875 3.773868359999984e-07 2.0986133249999934e-05 0.0 2.5553672809999504e-06 0.00023783021942368405 0.0
1.125 3.251885616666685e-07 2.2207236493666487e-05 0.0 2.560984712666526e-06 0.0002841535677759996 0.0
1.375 3.0722122366666894e-07 2.2568189101332945e-05 0.0 2.439930338333237e-06 0.0003106311943626025 0.0
1.625 3.2413165400001127e-07 2.1663818350332756e-05 0.0 2.2161577983334333e-06 0.00034578425094523857 0.0
1.875 3.295237563333373e-07 2.0349077464999548e-05 0.0 1.9670400476676357e-06 0.0003638812683684567 0.0
2.125 3.342390596666645e-07 1.8839476626333765e-05 0.0 1.7928087586676405e-06 0.0003682458136728549 0.0
2.375 3.0741956233332804e-07 1.815277234500014e-05 0.0 1.5863432033341143e-06 0.0003623548656935048 0.0
2.625 3.035613343333232e-07 1.717011006366627e-05 0.0 1.4152477656675026e-06 0.00033399055672254105 0.0
2.875 3.055389806666609e-07 1.6086320793999608e-05 0.0 1.2441604223341423e-06 0.0002888213017129405 0.0
3.125 2.9368974366666575e-07 1.4826420769333123e-05 0.0 1.1074082006673746e-06 0.000233784252222704 0.0
3.375 3.025558483333263e-07 1.4117041623999888e-05 0.0 1.0001658006672873e-06 0.00018229628075010869 0.0
3.625 2.94511781333325e-07 1.3230519232332511e-05 0.0 8.725054696672357e-07 0.00013379952699569056 0.0
3.875 2.93008201000022e-07 1.2007755600999272e-05 0.0 8.052338980004992e-07 9.612337123834132e-05 0.0
4.125 2.8793689833334817e-07 1.1276305445999607e-05 0.0 7.291976510004919e-07 6.763423814862843e-05 0.0
4.375 2.7536988800001776e-07 1.0532297553334945e-05 0.0 6.350756756670436e-07 4.7267139572936684e-05 0.0
4.625 2.765661213333645e-07 9.887515037340449e-06 0.0 5.977211630003642e-07 3.366851417825872e-05 0.0
4.875 2.796313886667155e-07 9.205702212344022e-06 0.0 5.371466450003134e-07 2.445334255994809e-05 0.0
5.125 2.60985220666719e-07 8.651521774009506e-06 0.0 4.878104246669947e-07 1.8381864547304012e-05 0.0
5.375 2.695330513333865e-07 8.022095070674964e-06 0.0 4.6339267666694505e-07 1.442669408765248e-05 0.0
5.625 2.601742643334069e-07 7.456490197674096e-06 0.0 4.1469431000024006e-07 1.1602825994324467e-05 0.0
5.875 2.564190723334154e-07 7.0646484623407215e-06 0.0 3.980404793335813e-07 9.759215772666904e-06 0.0
6.125 2.4338511166675804e-07 6.584211621006922e-06 0.0 3.654525080002213e-07 8.56700075399161e-06 0.0
6.375 2.4532810566675617e-07 6.369148749339336e-06 0.0 3.435272576668549e-07 7.4936420339935875e-06 0.0
6.625 2.430880803334195e-07 6.060270424671594e-06 0.0 3.2795612800019753e-07 6.781417910999184e-06 0.0
6.875 2.2865544966675775e-07 5.65852030267103e-06 0.0 3.1067879533350196e-07 6.096721777662517e-06 0.0
7.125 2.2827530633343197e-07 5.324018098337951e-06 0.0 2.9505542100018964e-07 5.722126439333501e-06 0.0
7.375 2.1165375533342444e-07 5.060263493337266e-06 0.0 2.71949727666822e-07 5.3037218486658155e-06 0.0
7.625 2.2411333133344497e-07 4.79951667367042e-06 0.0 2.6220546400014836e-07 4.948447990330007e-06 0.0
7.875 2.0627205600011636e-07 4.612935328669472e-06 0.0 2.4673510533349495e-07 4.722331158331199e-06 0.0
8.125 2.0145177466678124e-07 4.296622775002128e-06 0.0 2.3120509666681426e-07 4.4239524959978e-06 0.0
8.375 1.9534372233345363e-07 4.0687949460017415e-06 0.0 2.2688553133347648e-07 4.216905808330715e-06 0.0
8.625 1.9366312666678075e-07 3.958396756667808e-06 0.0 2.139231716668166e-07 3.998780764001043e-06 0.0
8.875 1.8498041600011438e-07 3.752627942334131e-06 0.0 2.0414354533344317e-07 3.834240886999886e-06 0.0
9.125 1.739972973334288e-07 3.6694898896678756e-06 0.0 1.949986683334528e-07 3.636514230333232e-06 0.0
9.375 1.715877146667643e-07 3.42194303033517e-06 0.0 1.883701740001281e-07 3.504036941664665e-06 0.0
9.625 1.6931959600011747e-07 3.294257895669053e-06 0.0 1.7690975100011886e-07 3.4041206193368215e-06 0.0
9.875 1.6524817266678472e-07 3.1480297396698376e-06 0.0 1.6654930533344938e-07 3.3007508273338176e-06 0.0
10.125 1.5425519233343837e-07 3.016637862003667e-06 0.0 1.5662947066676303e-07 3.113139279005764e-06 0.0
10.375 1.5209506333344403e-07 2.873260494003617e-06 0.0 1.5177492800010469e-07 3.0238141316705006e-06 0.0
10.625 1.4543021400011862e-07 2.793123866003512e-06 0.0 1.444520130000927e-07 2.9209902096738113e-06 0.0
10.875 1.3917969766676381e-07 2.5773875053363305e-06 0.0 1.3546246033344003e-07 2.8402439603341864e-06 0.0
11.125 1.344686583334419e-07 2.4943729300026547e-06 0.0 1.3040296966678404e-07 2.7475802893365403e-06 0.0
11.375 1.2484666500011375e-07 2.396614609335751e-06 0.0 1.3087202433343964e-07 2.5877808496671192e-06 0.0
11.625 1.2773290700009794e-07 2.2933924123354275e-06 0.0 1.1898596866679955e-07 2.5567917746691787e-06 0.0
11.875 1.2622457133344642e-07 2.1855821803354954e-06 0.0 1.1144021633346468e-07 2.434103218999263e-06 0.0
12.125 1.1567554133344184e-07 2.1579833780026986e-06 0.0 1.068225306667824e-07 2.3296078330041145e-06 0.0
12.375 1.0863691633344022e-07 2.1063055856692737e-06 0.0 1.0382293400012805e-07 2.246188556331158e-06 0.0
12.625 1.1054827900011133e-07 1.984433877669483e-06 0.0 9.795720766680386e-08 2.1383009143390724e-06 0.0
12.875 1.0172441833343502e-07 1.9121722826692146e-06 0.0 9.409109333345428e-08 2.0075140510006015e-06 0.0
13.125 9.898941300009556e-08 1.8119598186688802e-06 0.0 8.855887266678283e-08 1.9000201783372916e-06 0.0
13.375 9.65788530001062e-08 1.7907926550023937e-06 0.0 8.125456200009539e-08 1.8216943726686793e-06 0.0
13.625 9.520324466679352e-08 1.7167464566687426e-06 0.0 8.001738300010178e-08 1.7888795060009774e-06 0.0
13.875 8.824600466678166e-08 1.6540652956684707e-06 0.0 7.496201366677277e-08 1.6909732753374318e-06 0.0
14.125 8.577498900010831e-08 1.5531120843353063e-06 0.0 7.441927733343285e-08 1.5835131263334037e-06 0.0
14.375 8.184096966677975e-08 1.5041215743352796e-06 0.0 6.827175533344635e-08 1.5084511676690879e-06 0.0
14.625 8.209730400011857e-08 1.4898555356682684e-06 0.0 6.621640300011583e-08 1.467017073000787e-06 0.0
14.875 7.650106533344127e-08 1.423179734668734e-06 0.0 6.49764323334509e-08 1.371311534668733e-06 0.0
15.125 7.43326380001045e-08 1.3589585856682226e-06 0.0 6.42382286667923e-08 1.313594732666075e-06 0.0
15.375 6.545142033342606e-08 1.3319849570015167e-06 0.0 5.994443800012335e-08 1.2242542433340414e-06 0.0
15.625 6.990285766676956e-08 1.267456491668142e-06 0.0 5.725262066677241e-08 1.1308216523332054e-06 0.0
15.875 6.838066900011279e-08 1.1898632156681806e-06 0.0 5.5254056000106214e-08 1.073589571668268e-06 0.0
16.125 6.218923000009838e-08 1.1594264330014661e-06 0.0 5.124859566676043e-08 1.0356527226666398e-06 0.0
16.375 6.225924200010713e-08 1.1190209286680332e-06 0.0 5.131889033343405e-08 9.627841806693696e-07 0.0
16.625 5.583872800009767e-08 1.0660806473347098e-06 0.0 4.9135948000116514e-08 9.093763943361644e-07 0.0
16.875 5.535091800010458e-08 1.064052335334473e-06 0.0 4.530107900009361e-08 8.623869269964307e-07 0.0
17.125 5.546541100009713e-08 1.029513112001286e-06 0.0 4.449818633342874e-08 8.22523014668182e-07 0.0
17.375 5.21509383334267e-08 9.708290046679582e-07 0.0 4.080860233341945e-08 7.940818066700869e-07 0.0
17.625 4.955728966675457e-08 9.435194993342782e-07 0.0 4.1010635000091316e-08 7.417509823321594e-07 0.0
17.875 5.179336600009312e-08 9.054553223343531e-07 0.0 3.809205700009316e-08 7.114088116681391e-07 0.0
18.125 4.675564566675221e-08 8.547342783342101e-07 0.0 3.631640166675264e-08 6.668109969985847e-07 0.0
18.375 4.612424433341306e-08 8.691525050009453e-07 0.0 3.509985366674631e-08 6.461585690025265e-07 0.0
18.625 4.4981938333420873e-08 8.181002610007596e-07 0.0 3.417373700007406e-08 6.065493793382462e-07 0.0
18.875 4.324738566675057e-08 8.10702760000977e-07 0.0 3.305331833340912e-08 5.866738773284072e-07 0.0
19.125 4.090343466674396e-08 7.959940466675114e-07 0.0 3.235819633341618e-08 5.375399636693701e-07 0.0
19.375 3.9229114666745296e-08 7.65790558667585e-07 0.0 3.097508966673685e-08 5.242189419999571e-07 0.0
19.625 3.707545166674286e-08 7.274599610003398e-07 0.0 2.818822100005881e-08 4.964618683352476e-07 0.0
19.875 3.805870466674518e-08 7.10159829000849e-07 0.0 2.7586112666740266e-08 4.885561580032088e-07 0.0
20.125 3.63066823334077e-08 7.008164693339449e-07 0.0 2.6503834333387738e-08 4.6249983166705977e-07 0.0
20.375 3.44729103334011e-08 6.782320116673068e-07 0.0 2.3971924000052e-08 4.437445603319365e-07 0.0
20.625 3.080620833339752e-08 6.697650336674006e-07 0.0 2.3775752666730775e-08 4.1021471766915923e-07 0.0
20.875 3.334433700007323e-08 6.373129216670406e-07 0.0 2.3483497000048733e-08 4.1765167233323575e-07 0.0
21.125 3.14569626667335e-08 6.253277766674363e-07 0.0 2.3118180666719247e-08 3.866402760004106e-07 0.0
21.375 3.131050533340012e-08 6.064653090007491e-07 0.0 2.0772613666711858e-08 3.7275941800266055e-07 0.0
21.625 2.6916226000057493e-08 5.820566563338693e-07 0.0 2.1194135666708432e-08 3.713046039998877e-07 0.0
21.875 2.699509400005856e-08 5.906101363344334e-07 0.0 2.0279756333370445e-08 3.6609951500118226e-07 0.0
22.125 2.5834397000055033e-08 5.748783340006223e-07 0.0 1.9148294000039402e-08 3.4445756433298946e-07 0.0
22.375 2.5183618000054064e-08 5.616248953340969e-07 0.0 1.7771455333374768e-08 3.363498916704108e-07 0.0
22.625 2.378837966671824e-08 5.459986280005125e-07 0.0 1.7991634666704307e-08 3.205880229990507e-07 0.0
22.875 2.652956200005671e-08 5.376837753340953e-07 0.0 1.749605866670147e-08 3.112890826660261e-07 0.0
23.125 2.375279600004909e-08 5.21740160333811e-07 0.0 1.5956896333369148e-08 2.9458637933535425e-07 0.0
23.375 2.2690320666715987e-08 4.972202533340365e-07 0.0 1.4883433333367601e-08 2.9152791400019473e-07 0.0
23.625 2.2351155000047374e-08 4.9161687633401e-07 0.0 1.4113233000026721e-08 2.752199576685002e-07 0.0
23.875 2.0940394000046455e-08 4.6768416533395866e-07 0.0 1.366781600003103e-08 2.732622416661695e-07 0.0
24.125 2.0406978333378144e-08 4.635982056675359e-07 0.0 1.570953266670299e-08 2.557359643365689e-07 0.0
24.375 1.868108000004098e-08 4.5171057966720933e-07 0.0 1.2967816000029496e-08 2.413945206624496e-07 0.0
24.625 1.880114933337562e-08 4.43584327001101e-07 0.0 1.2268965333355581e-08 2.4120627067046596e-07 0.0
24.875 1.9173645000042106e-08 4.291230550005753e-07 0.0 1.1601149333359832e-08 2.305252793351545e-07 0.0
25.125 1.7466666666704966e-08 4.1848760766731875e-07 0.0 1.1300000000024778e-08 2.29620944664638e-07 0.0
25.375 1.706666666670409e-08 4.0836434866725786e-07 0.0 1.0201149333356762e-08 2.1337832300464404e-07 0.0
25.625 1.6433333333369367e-08 3.9929895300123714e-07 0.0 1.0700000000023462e-08 2.1487911766419898e-07 0.0
25.875 1.6134482666703106e-08 3.941176210003113e-07 0.0 1.0467816000017238e-08 1.9564865533401588e-07 0.0
26.125 1.5600000000034206e-08 3.7850017333405407e-07 0.0 9.566666666687644e-09 1.9086086133508068e-07 0.0
26.375 1.4833333333365859e-08 3.70016899667292e-07 0.0 9.500000000027607e-09 1.8965750999896946e-07 0.0
26.625 1.4300000000031356e-08 3.6216240000084415e-07 0.0 8.366666666678236e-09 1.722195690006742e-07 0.0
26.875 1.286666666669488e-08 3.5300460266723434e-07 0.0 8.400000000018419e-09 1.7342687767037818e-07 0.0
27.125 1.2166666666693345e-08 3.3371481933408033e-07 0.0 7.366666666689596e-09 1.6798050866267955e-07 0.0
27.375 1.2733333333361254e-08 3.4192410933403354e-07 0.0 7.73333333335029e-09 1.5715975200131932e-07 0.0
27.625 1.2800000000028067e-08 3.312701013339931e-07 0.0 7.133333333348975e-09 1.593689573347462e-07 0.0
27.875 1.183333333335928e-08 3.2872298666723927e-07 0.0 7.033333333341979e-09 1.4384022933335017e-07 0.0
28.125 1.100000000002412e-08 3.172333333342119e-07 0.0 7.166666666689157e-09 1.4433333333369047e-07 0.0
28.375 9.900000000021708e-09 3.0446666666734783e-07 0.0 7.2666666666826e-09 1.452333333335637e-07 0.0
28.625 9.166666666686767e-09 2.989000000007706e-07 0.0 6.500000000007476e-09 1.4073333333506494e-07 0.0
28.875 9.466666666687424e-09 2.898666666670312e-07 0.0 7.000000000015349e-09 1.2833333333257119e-07 0.0
29.125 1.0733333333356868e-08 2.886666666672725e-07 0.0 6.366666666687403e-09 1.2829999999908193e-07 0.0
29.375 1.0566666666689836e-08 2.829666666673888e-07 0.0 4.666666666676899e-09 1.2323333333560255e-07 0.0
29.625 9.800000000021489e-09 2.808666666674316e-07 0.0 5.0000000000109636e-09 1.197000000022208e-07 0.0
29.875 9.23333333335358e-09 2.7576666666710194e-07 0.0 4.866666666677338e-09 1.1953333333217242e-07 0.0
30.125 8.333333333351606e-09 2.638000000005107e-07 0.0 4.433333333336278e-09 1.1469999999964842e-07 0.0
30.375 9.70000000002127e-09 2.5620000000062954e-07 0.0 4.1333333333423965e-09 1.0946666666612065e-07 0.0
30.625 8.100000000016067e-09 2.453666666671437e-07 0.0 4.233333333349392e-09 1.0456666666575076e-07 0.0
30.875 7.900000000017322e-09 2.553000000006479e-07 0.0 4.033333333335401e-09 9.843333333495186e-08 0.0
31.125 8.933333333352922e-09 2.3746666666716026e-07 0.0 3.800000000008332e-09 9.800000000132619e-08 0.0
31.375 7.766666666683697e-09 2.3173333333389567e-07 0.0 3.7000000000148893e-09 9.493333333419202e-08 0.0
31.625 8.100000000017761e-09 2.2800000000066257e-07 0.0 3.2000000000070167e-09 8.953333333235058e-08 0.0
31.875 8.333333333351606e-09 2.271666666669005e-07 0.0 3.166666666666834e-09 8.680000000097637e-08 0.0
32.125 6.933333333348536e-09 2.1983333333395767e-07 0.0 4.166666666682579e-09 8.683333333273091e-08 0.0
32.375 5.4666666666786535e-09 2.212666666671654e-07 0.0 3.166666666666834e-09 8.17333333305581e-08 0.0
32.625 6.000000000013156e-09 2.1670000000038707e-07 0.0 2.8666666666729524e-09 7.786666667009001e-08 0.0
32.875 7.100000000015568e-09 2.066333333337932e-07 0.0 3.466666666674268e-09 7.816666666628919e-08 0.0
33.125 6.200000000013595e-09 2.014333333338631e-07 0.0 2.533333333338888e-09 7.190000000153324e-08 0.0
33.375 6.600000000014472e-09 1.9723333333384035e-07 0.0 2.8666666666729524e-09 7.093333332947732e-08 0.0
33.625 5.600000000012279e-09 1.9130000000061598e-07 0.0 3.133333333340204e-09 7.12333333369522e-08 0.0
33.875 5.633333333345686e-09 1.8860000000002052e-07 0.0 2.7000000000126966e-09 7.186666666457453e-08 0.0
34.125 4.6000000000100865e-09 1.8430000000028892e-07 0.0 2.533333333338888e-09 6.486666666825902e-08 0.0
34.375 4.56666666667668e-09 1.7766666666704269e-07 0.0 2.4999999999987055e-09 6.179999999939012e-08 0.0
34.625 4.666666666676899e-09 1.7213333333373788e-07 0.0 1.9000000000109424e-09 5.746666667093975e-08 0.0
34.875 4.266666666676022e-09 1.7380000000050307e-07 0.0 2.133333333338011e-09 6.11666666648289e-08 0.0
35.125 4.766666666677119e-09 1.736333333338157e-07 0.0 2.266666666671637e-09 5.6966666665131394e-08 0.0
35.375 4.900000000010744e-09 1.666333333337055e-07 0.0 1.733333333337134e-09 5.579999999994617e-08 0.0
35.625 4.066666666675584e-09 1.5973333333352095e-07 0.0 1.6666666666703212e-09 5.143333333453709e-08 0.0
35.875 4.633333333343493e-09 1.5586666666698133e-07 0.0 2.0666666666711983e-09 5.3299999998659975e-08 0.0
36.125 4.066666666675584e-09 1.5626666666733458e-07 0.0 2.4000000000052625e-09 5.140000000104783e-08 0.0
36.375 3.466666666674268e-09 1.4986666666699528e-07 0.0 1.6999999999969513e-09 4.819999999908925e-08 0.0
36.625 3.5000000000076745e-09 1.4706666666669099e-07 0.0 1.7666666666773167e-09 4.653333333329984e-08 0.0
36.875 3.800000000008332e-09 1.4130000000058766e-07 0.0 1.5333333333366955e-09 4.073333333652618e-08 0.0
37.125 3.0333333333399846e-09 1.3716666666678447e-07 0.0 1.833333333330577e-09 4.0433333330786025e-08 0.0
37.375 2.9333333333397653e-09 1.3550000000023613e-07 0.0 1.3666666666764396e-09 4.096666666921628e-08 0.0
37.625 2.9333333333397653e-09 1.3160000000009883e-07 0.0 1.5666666666633257e-09 4.339999999745242e-08 0.0
37.875 2.900000000006359e-09 1.2973333333402438e-07 0.0 1.1000000000091882e-09 3.82333333326379e-08 0.0
38.125 3.1666666666736103e-09 1.296999999998846e-07 0.0 1.2999999999960743e-09 3.6300000002403854e-08 0.0
38.375 2.600000000005701e-09 1.2520000000051847e-07 0.0 7.66666666675124e-10 3.7300000001010136e-08 0.0
38.625 2.666666666672514e-09 1.211000000004214e-07 0.0 1.266666666669444e-09 3.5500000000396326e-08 0.0
38.875 2.9666666666731717e-09 1.1713333333319715e-07 0.0 1.1333333333358184e-09 3.286666666602045e-08 0.0
39.125 2.8000000000061396e-09 1.1723333333388177e-07 0.0 7.333333333349413e-10 3.2466666665016686e-08 0.0
39.375 2.666666666672514e-09 1.1263333333383103e-07 0.0 7.666666666615715e-10 2.9866666666732156e-08 0.0
39.625 1.8666666666707597e-09 1.1310000000007859e-07 0.0 1.1000000000091882e-09 2.886666666639115e-08 0.0
39.875 2.8666666666729524e-09 1.1080000000027006e-07 0.0 6.999999999947586e-10 2.9433333334841216e-08 0.0
40.125 2.2333333333382304e-09 1.11000000000013e-07 0.0 1.0333333333423754e-09 2.8366666664919604e-08 0.0
40.375 2.533333333338888e-09 1.0890000000038109e-07 0.0 6.999999999947586e-10 2.6066666669773142e-08 0.0
40.625 2.7000000000059203e-09 1.0353333333343838e-07 0.0 7.000000000083112e-10 2.5266666663428805e-08 0.0
40.875 1.4333333333364762e-09 1.0256666666702031e-07 0.0 7.333333333349413e-10 2.5166666667297832e-08 0.0
41.125 2.433333333338669e-09 9.830000000012745e-08 0.0 8.000000000017542e-10 2.436666666789239e-08 0.0
41.375 1.9333333333375726e-09 9.913333333356426e-08 0.0 6.333333333279458e-10 2.4133333331732842e-08 0.0
41.625 1.6333333333369148e-09 9.600000000010208e-08 0.0 5.000000000078726e-10 2.1466666667337153e-08 0.0
41.875 2.3333333333384497e-09 9.513333333371812e-08 0.0 6.999999999947586e-10 2.2133333334520278e-08 0.0
42.125 1.733333333337134e-09 9.51666666667737e-08 0.0 6.666666666681285e-10 2.0133333332103542e-08 0.0
42.375 1.4666666666698826e-09 9.283333333336748e-08 0.0 5.000000000078726e-10 1.90666666673861e-08 0.0
42.625 1.9333333333375726e-09 8.810000000033548e-08 0.0 2.9999999999388155e-10 1.7866666666109532e-08 0.0
42.875 1.4000000000030698e-09 9.246666666693718e-08 0.0 5.000000000078726e-10 1.7933333334822776e-08 0.0
43.125 8.000000000017542e-10 8.840000000022094e-08 0.0 5.333333333345028e-10 1.7033333331480105e-08 0.0
43.375 1.6000000000035083e-09 8.880000000024892e-08 0.0 4.3333333332750724e-10 1.723333333415039e-08 0.0
43.625 1.8666666666707597e-09 8.286666666691613e-08 0.0 6.000000000013156e-10 1.5066666666022077e-08 0.0
43.875 1.100000000002412e-09 8.150000000014482e-08 0.0 3.000000000074341e-10 1.673333333528093e-08 0.0
44.125 1.333333333336257e-09 8.009999999999268e-08 0.0 4.000000000008771e-10 1.4566666668019979e-08 0.0
44.375 1.1666666666692248e-09 8.03000000001693e-08 0.0 3.666666666606944e-10 1.3599999997698786e-08 0.0
44.625 9.333333333353799e-10 7.606666666665728e-08 0.0 1.6666666667380838e-10 1.3066666667074789e-08 0.0
44.875 1.100000000002412e-09 7.503333333380279e-08 0.0 2.666666666672514e-10 1.4066666665681071e-08 0.0
45.125 1.0000000000021927e-09 6.870000000022518e-08 0.0 2.9999999999388155e-10 1.2100000000223043e-08 0.0
45.375 1.3000000000028505e-09 6.759999999985007e-08 0.0 3.666666666742469e-10 1.1600000000486221e-08 0.0
45.625 1.2000000000026313e-09 6.816666666689068e-08 0.0 2.333333333270687e-10 1.2166666665466841e-08 0.0
45.875 8.333333333351606e-10 6.700000000018757e-08 0.0 2.3333333334062123e-10 1.0333333332231132e-08 0.0
46.125 1.266666666669444e-09 6.653333333350633e-08 0.0 3.666666666606944e-10 1.0900000003283283e-08 0.0
46.375 1.1666666666692248e-09 6.476666666681546e-08 0.0 2.666666666672514e-10 9.899999997738107e-09 0.0
46.625 9.000000000019734e-10 6.326666666684605e-08 0.0 4.3333333334105977e-10 9.766666667250512e-09 0.0
46.875 9.666666666687863e-10 6.083333333340574e-08 0.0 4.000000000008771e-10 1.0266666668722058e-08 0.0
47.125 5.666666666679092e-10 6.080000000024174e-08 0.0 4.000000000008771e-10 9.066666663976042e-09 0.0
47.375 1.0000000000021927e-09 6.15333333334276e-08 0.0 3.3333333333406424e-10 8.433333334618986e-09 0.0
47.625 9.333333333336858e-10 5.580000000016301e-08 0.0 2.333333333270687e-10 9.066666666578127e-09 0.0
47.875 7.666666666683477e-10 5.756666666674546e-08 0.0 2.3333333334062123e-10 8.033333334482584e-09 0.0
48.125 8.000000000017542e-10 5.436666666663002e-08 0.0 2.9999999999388155e-10 8.633333332952464e-09 0.0
48.375 9.666666666687863e-10 5.383333333362078e-08 0.0 3.000000000074341e-10 7.733333333946601e-09 0.0
48.625 6.000000000013156e-10 5.3666666666825e-08 0.0 9.999999999344301e-11 8.36666666503838e-09 0.0
48.875 6.666666666681285e-10 5.236666666659853e-08 0.0 2.666666666672514e-10 8.633333334687188e-09 0.0
49.125 5.333333333345028e-10 5.120000000011227e-08 0.0 1.333333333336257e-10 8.49999999812806e-09 0.0
49.375 7.000000000015349e-10 4.953333333356392e-08 0.0 1.6666666667380838e-10 7.600000001724283e-09 0.0
49.625 5.000000000010964e-10 4.830000000009913e-08 0.0 2.0000000000043854e-10 7.59999999998956e-09 0.0
49.875 6.666666666681285e-10 4.746666666687917e-08 0.0 2.0000000000043854e-10 7.69999999958998e-09 0.0
50.125 4.333333333342835e-10 4.5033333333222014e-08 0.0 2.0000000000043854e-10 6.666666667494436e-09 0.0
50.375 7.000000000015349e-10 4.553333333339252e-08 0.0 1.333333333336257e-10 6.533333332670033e-09 0.0
50.625 4.333333333342835e-10 4.553333333350094e-08 0.0 9.999999999344301e-11 6.433333333936975e-09 0.0
50.875 5.000000000010964e-10 4.233333333327708e-08 0.0 1.333333333336257e-10 6.599999998781192e-09 0.0
51.125 6.666666666681285e-10 4.4766666666934234e-08 0.0 6.666666666681285e-11 6.499999999180772e-09 0.0
51.375 4.666666666676899e-10 4.2966666666862524e-08 0.0 1.333333333336257e-10 5.7333333341319515e-09 0.0
51.625 5.666666666679092e-10 4.040000000000727e-08 0.0 1.333333333336257e-10 5.200000000905869e-09 0.0
51.875 2.666666666672514e-10 3.9566666666678886e-08 0.0 1.0000000000699553e-10 5.133333333059986e-09 0.0
52.125 5.000000000010964e-10 3.873333333367576e-08 0.0 3.333333332663016e-11 5.233333334395129e-09 0.0
52.375 5.666666666679092e-10 3.623333333336535e-08 0.0 1.0000000000699553e-10 5.666666666286069e-09 0.0
52.625 6.666666666681285e-10 3.5499999999962645e-08 0.0 9.999999999344301e-11 4.2666666658086605e-09 0.0
52.875 5.000000000010964e-10 3.483333333343004e-08 0.0 1.0000000000699553e-10 4.13333333271898e-09 0.0
53.125 3.6666666666747066e-10 3.5266666666730444e-08 0.0 0.0 4.2333333340541235e-09 0.0
53.375 4.666666666676899e-10 3.259999999994951e-08 0.0 1.333333333336257e-10 4.3000000010326445e-09 0.0
53.625 4.333333333342835e-10 3.3666666666835356e-08 0.0 9.999999999344301e-11 3.299999999824277e-09 0.0
53.875 6.666666666681285e-10 3.266666666681961e-08 0.0 6.666666666681285e-11 3.6666666664714187e-09 0.0
54.125 5.333333333345028e-10 3.1666666666695445e-08 0.0 6.666666666681285e-11 3.6999999990933174e-09 0.0
54.375 2.666666666672514e-10 3.1833333333382806e-08 0.0 1.0000000000699553e-10 4.500000001968207e-09 0.0
54.625 4.000000000008771e-10 3.030000000014098e-08 0.0 0.0 4.066666664005736e-09 0.0
54.875 4.333333333342835e-10 3.01333333333452e-08 0.0 6.666666666681285e-11 3.600000001227621e-09 0.0
55.125 3.000000000006578e-10 2.910000000005703e-08 0.0 3.333333332663016e-11 3.666666668206142e-09 0.0
55.375 5.333333333345028e-10 2.8333333333381908e-08 0.0 1.0000000000699553e-10 2.966666667533757e-09 0.0
55.625 2.3333333333384497e-10 2.8033333333604867e-08 0.0 3.333333332663016e-11 3.799999999561099e-09 0.0
55.875 2.666666666672514e-10 2.7299999999876902e-08 0.0 0.0 3.099999998021352e-09 0.0
56.125 1.6666666666703212e-10 2.8499999999960848e-08 0.0 6.666666666681285e-11 3.1666666667345966e-09 0.0
56.375 4.666666666676899e-10 2.6400000000112098e-08 0.0 0.0 3.3000000015590003e-09 0.0
56.625 2.3333333333384497e-10 2.6166666666771476e-08 0.0 0.0 2.799999999220093e-09 0.0
56.875 2.3333333333384497e-10 2.4633333333204388e-08 0.0 3.333333334018269e-11 2.1666666663935907e-09 0.0
57.125 4.333333333342835e-10 2.4000000000161045e-08 0.0 6.666666666681285e-11 1.9333333354382143e-09 0.0
57.375 2.0000000000043854e-10 2.483333333338101e-08 0.0 9.999999999344301e-11 2.1999999964134043e-09 0.0
57.625 3.3333333333406424e-10 2.3533333333371383e-08 0.0 3.333333334018269e-11 2.133333336373777e-09 0.0
57.875 1.6666666666703212e-10 2.1833333333550614e-08 0.0 3.333333332663016e-11 1.933333332836129e-09 0.0
58.125 1.6666666666703212e-10 2.110000000003949e-08 0.0 6.666666666681285e-11 2.0666666650584475e-09 0.0
58.375 2.3333333333384497e-10 2.1699999999810413e-08 0.0 6.666666666681285e-11 2.2666666651266487e-09 0.0
58.625 3.000000000006578e-10 1.92666666669122e-08 0.0 3.333333334018269e-11 1.466666668323291e-09 0.0
58.875 2.0000000000043854e-10 2.0466666666562466e-08 0.0 0.0 1.833333334103071e-09 0.0
59.125 2.3333333333384497e-10 1.9833333333410703e-08 0.0 0.0 1.7333333327679279e-09 0.0
59.375 6.666666666681285e-11 1.8566666666890337e-08 0.0 0.0 2.1333333329043302e-09 0.0
59.625 6.666666666681285e-11 1.719999999990219e-08 0.0 0.0 1.9333333319687673e-09 0.0
59.875 4.000000000008771e-10 1.8400000000094556e-08 0.0 0.0 1.6333333349022316e-09 0.0
60.125 1.6666666666703212e-10 1.8333333333549716e-08 0.0 3.333333332663016e-11 1.3333333334988873e-09 0.0
60.375 1.0000000000021927e-10 1.923333333309768e-08 0.0 6.666666666681285e-11 1.299999999142265e-09 0.0
60.625 2.0000000000043854e-10 1.746666666651523e-08 0.0 0.0 9.000000024753096e-10 0.0
60.875 3.3333333333406424e-11 1.7833333333704474e-08 0.0 0.0 9.333333316277614e-10 0.0
61.125 2.3333333333384497e-10 1.6199999999886444e-08 0.0 0.0 1.0999999999414256e-09 0.0
61.375 2.0000000000043854e-10 1.5900000000217823e-08 0.0 3.333333334018269e-11 1.100000001676149e-09 0.0
61.625 1.6666666666703212e-10 1.569999999971594e-08 0.0 0.0 9.66666665117022e-10 0.0
61.875 1.0000000000021927e-10 1.533333333350248e-08 0.0 0.0 8.333333346294269e-10 0.0
62.125 6.666666666681285e-11 1.4033333333384433e-08 0.0 3.333333332663016e-11 1.1999999978071219e-09 0.0
62.375 0.0 1.56000000000071e-08 0.0 0.0 7.333333341616455e-10 0.0
62.625 2.0000000000043854e-10 1.4400000000139995e-08 0.0 0.0 6.000000002046035e-10 0.0
62.875 3.000000000006578e-10 1.4299999999672214e-08 0.0 0.0 5.666666658479813e-10 0.0
63.125 6.666666666681285e-11 1.4000000000437274e-08 0.0 6.666666666681285e-11 4.333333327583011e-10 0.0
63.375 1.333333333336257e-10 1.4333333333486735e-08 0.0 0.0 3.999999992690406e-10 0.0
63.625 2.666666666672514e-10 1.3999999999786752e-08 0.0 3.333333334018269e-11 3.333333331578814e-10 0.0
63.875 6.666666666681285e-11 1.353333333332235e-08 0.0 0.0 3.0000000053598264e-10 0.0
64.125 6.666666666681285e-11 1.4166666666907794e-08 0.0 0.0 5.000000014715456e-10 0.0
64.375 1.6666666666703212e-10 1.3800000000043812e-08 0.0 0.0 4.0000000187112583e-10 0.0
64.625 0.0 1.343333333328825e-08 0.0 0.0 2.666666679140839e-10 0.0
64.875 6.666666666681285e-11 1.346666666666909e-08 0.0 3.333333332663016e-11 1.3333333395704194e-10 0.0
65.125 6.666666666681285e-11 1.2433333333164084e-08 0.0 3.333333334018269e-11 1.666666665789407e-10 0.0
65.375 6.666666666681285e-11 1.1333333333331079e-08 0.0 0.0 2.999999979338974e-10 0.0
65.625 3.3333333333406424e-11 1.1700000000086641e-08 0.0 3.333333332663016e-11 1.6666666571157895e-10 0.0
65.875 1.0000000000021927e-10 1.1266666666894659e-08 0.0 3.333333334018269e-11 3.666666649124184e-10 0.0
66.125 3.3333333333406424e-11 1.1033333333228777e-08 0.0 0.0 4.333333327583011e-10 0.0
66.375 3.3333333333406424e-11 1.0866666666758257e-08 0.0 0.0 2.333333344248234e-10 0.0
66.625 3.3333333333406424e-11 9.46666666671453e-09 0.0 0.0 2.666666679140839e-10 0.0
66.875 6.666666666681285e-11 1.0266666666770494e-08 0.0 0.0 2.6666666704672215e-10 0.0
67.125 3.3333333333406424e-11 9.66666666645747e-09 0.0 3.333333332663016e-11 4.333333327583011e-10 0.0
67.375 6.666666666681285e-11 1.0500000000111115e-08 0.0 0.0 1.6666666744630243e-10 0.0
67.625 6.666666666681285e-11 9.300000000027168e-09 0.0 0.0 3.3333333489260486e-11 0.0
67.875 1.0000000000021927e-10 8.933333333271606e-09 0.0 0.0 1.9999999920083944e-10 0.0
68.125 6.666666666681285e-11 8.533333333352044e-09 0.0 0.0 1.3333333222231847e-10 0.0
68.375 6.666666666681285e-11 8.100000000160062e-09 0.0 0.0 6.666666611115923e-11 0.0
68.625 3.3333333333406424e-11 7.899999999875021e-09 0.0 0.0 2.3333333355746166e-10 0.0
68.875 3.3333333333406424e-11 7.76666666667692e-09 0.0 0.0 2.999999996686209e-10 0.0
69.125 3.3333333333406424e-11 8.133333333324062e-09 0.0 0.0 3.3333333229051965e-10 0.0
69.375 0.0 7.333333333376518e-09 0.0 0.0 2.0000000093556292e-10 0.0
69.625 3.3333333333406424e-11 6.833333333206015e-09 0.0 0.0 6.666666697852097e-11 0.0
69.875 0.0 7.733333333621341e-09 0.0 0.0 6.666666697852097e-11 0.0
70.125 1.333333333336257e-10 7.266666666614838e-09 0.0 0.0 3.333333262189875e-11 0.0
70.375 0.0 6.866666666803696e-09 0.0 0.0 3.3333333489260486e-11 0.0
70.625 0.0 6.199999999837412e-09 0.0 0.0 2.3333333355746166e-10 0.0
70.875 0.0 6.366666666633193e-09 0.0 0.0 1.3333333395704194e-10 0.0
71.125 0.0 5.79999999991785e-09 0.0 0.0 1.333333330896802e-10 0.0
71.375 0.0 5.466666666759969e-09 0.0 0.0 3.333333262189875e-11 0.0
71.625 3.3333333333406424e-11 5.900000000168791e-09 0.0 0.0 0.0 0.0
71.875 0.0 5.999999999986051e-09 0.0 0.0 0.0 0.0
72.125 0.0 5.86666666646269e-09 0.0 0.0 0.0 0.0
72.375 0.0 5.200000000146927e-09 0.0 0.0 0.0 0.0
72.625 0.0 5.86666666657111e-09 0.0 0.0 0.0 0.0
72.875 0.0 5.100000000112827e-09 0.0 0.0 0.0 0.0
73.125 0.0 4.733333333357265e-09 0.0 0.0 0.0 0.0
73.375 0.0 4.233333333403602e-09 0.0 0.0 0.0 0.0
73.625 0.0 4.3333333333292826e-09 0.0 0.0 0.0 0.0
73.875 0.0 3.86666666675646e-09 0.0 0.0 0.0 0.0
74.125 0.0 3.733333333233099e-09 0.0 0.0 0.0 0.0
74.375 0.0 3.76666666683078e-09 0.0 0.0 0.0 0.0
74.625 0.0 3.5999999998181584e-09 0.0 0.0 0.0 0.0
74.875 6.666666666681285e-11 2.933333333285555e-09 0.0 0.0 0.0 0.0
75.125 0.0 3.7000000001775196e-09 0.0 0.0 0.0 0.0
75.375 0.0 3.3000000000411173e-09 0.0 0.0 0.0 0.0
75.625 3.3333333333406424e-11 3.2333333332794367e-09 0.0 0.0 0.0 0.0
75.875 0.0 3.099999999864496e-09 0.0 0.0 0.0 0.0
76.125 0.0 2.7000000002701946e-09 0.0 0.0 0.0 0.0
76.375 0.0 2.6333333331832534e-09 0.0 0.0 0.0 0.0
76.625 0.0 3.1000000000813363e-09 0.0 0.0 0.0 0.0
76.875 0.0 2.466666666821153e-09 0.0 0.0 0.0 0.0
77.125 0.0 2.166666666502011e-09 0.0 0.0 0.0 0.0
77.375 0.0 2.5666666668552537e-09 0.0 0.0 0.0 0.0
77.625 0.0 2.2666666665361115e-09 0.0 0.0 0.0 0.0
77.875 0.0 2.6333333332916736e-09 0.0 0.0 0.0 0.0
78.125 0.0 2.7999999999790345e-09 0.0 0.0 0.0 0.0
78.375 0.0 2.0000000001399107e-09 0.0 0.0 0.0 0.0
78.625 0.0 2.4666666663874723e-09 0.0 0.0 0.0 0.0
78.875 0.0 2.966666666883236e-09 0.0 0.0 0.0 0.0
79.125 0.0 2.366666666570212e-09 0.0 0.0 0.0 0.0
79.375 0.0 2.166666666610431e-09 0.0 0.0 0.0 0.0
79.625 0.0 3.033333333428076e-09 0.0 0.0 0.0 0.0
79.875 0.0 2.100000000065591e-09 0.0 0.0 0.0 0.0
80.125 0.0 2.2333333331552713e-09 0.0 0.0 0.0 0.0
80.375 0.0 1.93333333337823e-09 0.0 0.0 0.0 0.0
80.625 0.0 2.0000000001399107e-09 0.0 0.0 0.0 0.0
80.875 0.0 1.8333333332357094e-09 0.0 0.0 0.0 0.0
81.125 0.0 2.3999999999510524e-09 0.0 0.0 0.0 0.0
81.375 0.0 1.4333333333161474e-09 0.0 0.0 0.0 0.0
81.625 0.0 1.3333333334988873e-09 0.0 0.0 0.0 0.0
81.875 0.0 1.3666666666628871e-09 0.0 0.0 0.0 0.0
82.125 0.0 1.2333333332479463e-09 0.0 0.0 0.0 0.0
82.375 0.0 1.2333333332479463e-09 0.0 0.0 0.0 0.0
82.625 0.0 1.1000000000498458e-09 0.0 0.0 0.0 0.0
82.875 0.0 1.4000000001521476e-09 0.0 0.0 0.0 0.0
83.125 0.0 7.66666666675124e-10 0.0 0.0 0.0 0.0
83.375 0.0 1.1999999999755262e-09 0.0 0.0 0.0 0.0
83.625 0.0 1.1000000000498458e-09 0.0 0.0 0.0 0.0
83.875 0.0 5.333333332260826e-10 0.0 0.0 0.0 0.0
84.125 0.0 6.333333333686034e-10 0.0 0.0 0.0 0.0
84.375 0.0 7.66666666675124e-10 0.0 0.0 0.0 0.0
84.625 0.0 7.666666667835442e-10 0.0 0.0 0.0 0.0
84.875 0.0 6.999999999134435e-10 0.0 0.0 0.0 0.0
85.125 0.0 5.666666666069228e-10 0.0 0.0 0.0 0.0
85.375 0.0 8.333333334368045e-10 0.0 0.0 0.0 0.0
85.625 0.0 3.999999999195619e-10 0.0 0.0 0.0 0.0
85.875 0.0 6.666666668578639e-10 0.0 0.0 0.0 0.0
86.125 0.0 5.666666664985026e-10 0.0 0.0 0.0 0.0
86.375 0.0 4.3333333319198197e-10 0.0 0.0 0.0 0.0
86.625 0.0 5.666666668237633e-10 0.0 0.0 0.0 0.0
86.875 0.0 3.6666666664714187e-10 0.0 0.0 0.0 0.0
87.125 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
87.375 0.0 3.333333333747218e-10 0.0 0.0 0.0 0.0
87.625 0.0 3.333333333747218e-10 0.0 0.0 0.0 0.0
87.875 0.0 4.666666666812425e-10 0.0 0.0 0.0 0.0
88.125 0.0 3.333333332663016e-10 0.0 0.0 0.0 0.0
88.375 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
88.625 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
88.875 0.0 3.6666666664714187e-10 0.0 0.0 0.0 0.0
89.125 0.0 4.999999998452423e-10 0.0 0.0 0.0 0.0
89.375 0.0 4.0000000013640236e-10 0.0 0.0 0.0 0.0
89.625 0.0 2.9999999988546133e-10 0.0 0.0 0.0 0.0
89.875 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
90.125 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
90.375 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
90.625 0.0 9.999999992568037e-11 0.0 0.0 0.0 0.0
90.875 0.0 2.666666668298817e-10 0.0 0.0 0.0 0.0
91.125 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
91.375 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
91.625 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
91.875 0.0 3.3333333348314204e-10 0.0 0.0 0.0 0.0
92.125 0.0 1.9999999995978096e-10 0.0 0.0 0.0 0.0
92.375 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
92.625 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
92.875 0.0 3.333333327242005e-11 0.0 0.0 0.0 0.0
93.125 0.0 6.666666676168054e-11 0.0 0.0 0.0 0.0
93.375 0.0 1.6666666679578113e-10 0.0 0.0 0.0 0.0
93.625 0.0 9.999999992568037e-11 0.0 0.0 0.0 0.0
93.875 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
94.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
94.375 0.0 1.3333333341494086e-10 0.0 0.0 0.0 0.0
94.625 0.0 3.333333327242005e-11 0.0 0.0 0.0 0.0
94.875 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
95.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
95.375 0.0 3.333333338084027e-11 0.0 0.0 0.0 0.0
95.625 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
95.875 0.0 1.3333333352336108e-10 0.0 0.0 0.0 0.0
96.125 0.0 1.9999999985136074e-10 0.0 0.0 0.0 0.0
96.375 0.0 9.999999981726015e-11 0.0 0.0 0.0 0.0
96.625 0.0 2.000000001766214e-10 0.0 0.0 0.0 0.0
96.875 0.0 2.3333333334062123e-10 0.0 0.0 0.0 0.0
97.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
97.375 0.0 6.666666676168054e-11 0.0 0.0 0.0 0.0
97.625 0.0 3.333333327242005e-11 0.0 0.0 0.0 0.0
97.875 0.0 3.333333338084027e-11 0.0 0.0 0.0 0.0
98.125 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
98.375 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
98.625 0.0 3.333333338084027e-11 0.0 0.0 0.0 0.0
98.875 0.0 3.333333327242005e-11 0.0 0.0 0.0 0.0
99.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
99.375 0.0 3.333333327242005e-11 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_10.45mrad_final.txt <==
0.125 3.8105416366666565e-07 2.0111816692333367e-05 0.0 1.3731437646666738e-06 5.923942138899986e-05 0.0
0.375 4.117527040000017e-07 1.884509841133337e-05 0.0 2.1074127066666374e-06 0.00010948451034166668 0.0
0.625 3.7583359866666975e-07 2.0418690201333546e-05 0.0 2.509763877666585e-06 0.0001893616924306771 0.0
0.875 3.503561080000071e-07 2.018508330566656e-05 0.0 2.5371800653332736e-06 0.0002859432708113399 0.0
1.125 3.2070033766667e-07 1.980206437266617e-05 0.0 2.3256320976667234e-06 0.0003360032894982977 0.0
1.375 3.210522609999959e-07 1.9616337208332136e-05 0.0 2.066496403001319e-06 0.00035132577101820695 0.0
1.625 3.307398383333265e-07 1.798965856766597e-05 0.0 1.7844760760012194e-06 0.0003360003870929091 0.0
1.875 3.1751483899998864e-07 1.6699973810332377e-05 0.0 1.5223433343343295e-06 0.00028572893139354027 0.0
2.125 3.044743706666562e-07 1.53260030689988e-05 0.0 1.2917235440007095e-06 0.0002273197120200689 0.0
2.375 3.069276546666557e-07 1.4110200404332247e-05 0.0 1.1068847593338638e-06 0.0001702043170113297 0.0
2.625 3.036461586666601e-07 1.262165690399901e-05 0.0 9.358951196670177e-07 0.00012730994916256835 0.0
2.875 3.105032643333276e-07 1.1812531592003233e-05 0.0 8.280807526669192e-07 9.539580272246561e-05 0.0
3.125 2.9646316566665785e-07 1.0753662303342415e-05 0.0 6.957876750002224e-07 7.330669593371949e-05 0.0
3.375 2.954372570000039e-07 9.65971571267616e-06 0.0 6.143447886668127e-07 5.8706039781007e-05 0.0
3.625 2.809545713333498e-07 9.047126716009684e-06 0.0 5.941529313334411e-07 4.865279118865685e-05 0.0
3.875 2.797821293333559e-07 8.37641991800937e-06 0.0 5.324275656667853e-07 4.085497128431632e-05 0.0
4.125 2.7713384300003845e-07 7.836697834009e-06 0.0 4.994574590001338e-07 3.488862671096769e-05 0.0
4.375 2.676054846667053e-07 7.221414683674353e-06 0.0 4.602550646667438e-07 2.999662985095613e-05 0.0
4.625 2.6902917866670816e-07 6.729118605007457e-06 0.0 4.19029410666777e-07 2.5126620175949972e-05 0.0
4.875 2.5898881333339085e-07 6.303644099673103e-06 0.0 3.9805573233343323e-07 2.1750336693956637e-05 0.0
5.125 2.479051303334027e-07 5.911150672339451e-06 0.0 3.7845965100010516e-07 1.8957514034306008e-05 0.0
5.375 2.4653102566675245e-07 5.587367090338852e-06 0.0 3.557184730001112e-07 1.6103274483318837e-05 0.0
5.625 2.3260349733340952e-07 5.169447238337799e-06 0.0 3.2759912966684e-07 1.4180513377325382e-05 0.0
5.875 2.265955623334094e-07 4.8598071460047255e-06 0.0 3.165901386668615e-07 1.2398204398325358e-05 0.0
6.125 2.1879075666675665e-07 4.627192195671374e-06 0.0 3.0008361166683584e-07 1.0891772965326146e-05 0.0
6.375 2.169389450000683e-07 4.343639382003691e-06 0.0 2.9246806700017073e-07 9.356191104655832e-06 0.0
6.625 2.067763466667418e-07 4.1202577666696436e-06 0.0 2.755414946668107e-07 8.516207956994152e-06 0.0
6.875 1.9533177466674952e-07 3.909457802335936e-06 0.0 2.4854232200018236e-07 7.601487306661478e-06 0.0
7.125 2.0272757933342348e-07 3.702488350002702e-06 0.0 2.3689371000016566e-07 6.927623340000164e-06 0.0
7.375 1.8220695933343036e-07 3.5278090503360797e-06 0.0 2.242856876668182e-07 6.4344905733306965e-06 0.0
7.625 1.6934262566675993e-07 3.2815565686685377e-06 0.0 2.0995280933346408e-07 5.909299355997145e-06 0.0
7.875 1.6996061833341518e-07 3.242272601001431e-06 0.0 1.9630167033348158e-07 5.485637492327108e-06 0.0
8.125 1.6108774233342249e-07 2.9500217396678362e-06 0.0 1.8825345933347625e-07 5.026353766326552e-06 0.0
8.375 1.5499949333340822e-07 2.8422468040004926e-06 0.0 1.6914234200018748e-07 4.702289221331871e-06 0.0
8.625 1.4873865966674167e-07 2.70826150666699e-06 0.0 1.6813907733352124e-07 4.41726399866239e-06 0.0
8.875 1.3517965766672695e-07 2.6217895593333472e-06 0.0 1.5388701400015334e-07 3.987545907997627e-06 0.0
9.125 1.3697701833341248e-07 2.4215124143334133e-06 0.0 1.4023671066684058e-07 3.784329694999332e-06 0.0
9.375 1.2791839366672948e-07 2.3470709273341384e-06 0.0 1.3299795100014835e-07 3.5299192356662637e-06 0.0
9.625 1.2732724266673687e-07 2.251784184667874e-06 0.0 1.3065536766682315e-07 3.2810837913349253e-06 0.0
9.875 1.1769665800006702e-07 2.1352980553348676e-06 0.0 1.1830698933348115e-07 3.04116679200302e-06 0.0
10.125 1.1448538200006442e-07 1.9686666740017893e-06 0.0 1.1581547300014943e-07 2.8749086826685387e-06 0.0
10.375 1.1029439433339494e-07 1.8921872636688472e-06 0.0 1.0792819766678938e-07 2.6802540470044836e-06 0.0
10.625 1.0178085533339739e-07 1.8078240496687166e-06 0.0 1.0604055433350722e-07 2.468335938001203e-06 0.0
10.875 1.0191426433340053e-07 1.7243505090017456e-06 0.0 9.79115140001766e-08 2.381856201335176e-06 0.0
11.125 9.549668566672665e-08 1.611993408001471e-06 0.0 9.405373766682232e-08 2.1807677020022932e-06 0.0
11.375 9.15632320000624e-08 1.5467201613347564e-06 0.0 8.40979510001631e-08 2.0441058610023467e-06 0.0
11.625 8.673196233338969e-08 1.5116309993344276e-06 0.0 8.238472100015437e-08 1.9015624553361116e-06 0.0
11.875 8.587212500006765e-08 1.4147278940011875e-06 0.0 7.678692900011961e-08 1.7710788463337797e-06 0.0
12.125 8.257598066677032e-08 1.3724864263345684e-06 0.0 7.408913633346272e-08 1.6795692166695492e-06 0.0
12.375 7.865085366675988e-08 1.2827416853347499e-06 0.0 7.173741533347388e-08 1.558436308667175e-06 0.0
12.625 7.647805366675378e-08 1.2525072436682188e-06 0.0 6.530814800012827e-08 1.4441280536676808e-06 0.0
12.875 6.896670266674984e-08 1.2250163233347086e-06 0.0 6.416832733344738e-08 1.3826096360042978e-06 0.0
13.125 7.010945400008572e-08 1.1505926463347316e-06 0.0 6.064519300009977e-08 1.2902409739982794e-06 0.0
13.375 6.867989500009179e-08 1.113627794001803e-06 0.0 5.902281133343668e-08 1.2106558806698406e-06 0.0
13.625 6.416968233340496e-08 1.0767473770014065e-06 0.0 5.1923841333440305e-08 1.1196582273341298e-06 0.0
13.875 6.179685400008535e-08 1.0132985926680728e-06 0.0 5.108216166675576e-08 1.0564105560021027e-06 0.0
14.125 5.482458066674421e-08 9.63818141334503e-07 0.0 4.670505733341836e-08 1.0187784273349432e-06 0.0
14.375 5.340098800007536e-08 9.284194476678713e-07 0.0 4.62058793334374e-08 9.680646836699412e-07 0.0
14.625 5.342661200008276e-08 8.756261833344132e-07 0.0 4.6321949666768014e-08 9.144252993342414e-07 0.0
14.875 5.1469291666738536e-08 8.401927976675865e-07 0.0 4.000756133340852e-08 8.529367543376985e-07 0.0
15.125 5.1950532333407636e-08 8.067927416674546e-07 0.0 4.046207233340522e-08 8.211190736674007e-07 0.0
15.375 5.0286070666742666e-08 8.058568350008898e-07 0.0 3.974788900007643e-08 7.868348146683642e-07 0.0
15.625 4.611725300007378e-08 7.816498776675135e-07 0.0 3.796061500008837e-08 7.419593106680784e-07 0.0
15.875 4.213870233340062e-08 7.393706840005108e-07 0.0 3.390559866673943e-08 7.063233763348817e-07 0.0
16.125 4.2924044000071596e-08 7.04621281000684e-07 0.0 3.388502100008003e-08 6.617206833327803e-07 0.0
16.375 3.8517825000061306e-08 6.878587116674489e-07 0.0 3.2875956333410547e-08 6.334779630028271e-07 0.0
16.625 3.885890466673157e-08 6.616300603340917e-07 0.0 3.2949946333403024e-08 6.080333879998623e-07 0.0
16.875 3.880480300006788e-08 6.435408146671247e-07 0.0 2.770529333339831e-08 5.779514966664824e-07 0.0
17.125 3.4621509333400264e-08 6.326069916671377e-07 0.0 2.704920200006383e-08 5.458133773344684e-07 0.0
17.375 3.3579564000060954e-08 5.935814506671409e-07 0.0 2.5638897666726082e-08 5.31150248668337e-07 0.0
17.625 3.282526300007685e-08 5.704674000005152e-07 0.0 2.429136700005807e-08 4.96209339998898e-07 0.0
17.875 3.186596466673802e-08 5.605663006673107e-07 0.0 2.3975303000060128e-08 4.813896433328822e-07 0.0
18.125 3.057642966673279e-08 5.386061913338516e-07 0.0 2.3496700000048452e-08 4.583093313336069e-07 0.0
18.375 2.9473517666731672e-08 5.242141786669999e-07 0.0 2.1024089333391237e-08 4.268425206686681e-07 0.0
18.625 2.847865533340063e-08 5.04287466000352e-07 0.0 2.0699400333380324e-08 3.94944651666701e-07 0.0
18.875 2.7228791000057884e-08 4.97224080000234e-07 0.0 1.9249703000051826e-08 3.794909843339231e-07 0.0
19.125 2.5850003000062728e-08 4.855866033339341e-07 0.0 1.8537912333374594e-08 3.730299600011866e-07 0.0
19.375 2.3818557666718232e-08 4.571299006667605e-07 0.0 1.7933606333385822e-08 3.5429352366602926e-07 0.0
19.625 2.345393300005118e-08 4.6137756733356664e-07 0.0 1.7577058000047485e-08 3.4126947333302723e-07 0.0
19.875 2.2297902000050816e-08 4.404833186670326e-07 0.0 1.6266570333374193e-08 3.195976163361189e-07 0.0
20.125 2.0750296000049114e-08 4.2094206433328013e-07 0.0 1.7453719666712952e-08 3.042262296656592e-07 0.0
20.375 2.299234566671838e-08 4.072240336671718e-07 0.0 1.532589666670091e-08 2.933443756661727e-07 0.0
20.625 2.026540300004956e-08 4.0345589600020723e-07 0.0 1.3976080333368284e-08 3.004489190008841e-07 0.0
20.875 1.873991066670944e-08 3.929088590002585e-07 0.0 1.4501609333371671e-08 2.8259557533329496e-07 0.0
21.125 2.005469066671381e-08 3.707367146671067e-07 0.0 1.3757677333371286e-08 2.7555338566812027e-07 0.0
21.375 1.810507100004252e-08 3.7001395600028044e-07 0.0 1.2122708000023778e-08 2.6728856966770284e-07 0.0
21.625 1.8594732333376997e-08 3.5901180866701465e-07 0.0 1.0847371000029607e-08 2.5282941866619155e-07 0.0
21.875 1.786638533337417e-08 3.445242230002907e-07 0.0 1.0887265666694596e-08 2.3631536833369077e-07 0.0
22.125 1.59901943333686e-08 3.3840932466688975e-07 0.0 1.157850733336346e-08 2.301139113338596e-07 0.0
22.375 1.50559953333674e-08 3.1869413466719104e-07 0.0 1.0160855666692338e-08 2.2147495800034847e-07 0.0
22.625 1.5721742333367608e-08 3.110476710002489e-07 0.0 8.798085666683077e-09 2.1048874200178466e-07 0.0
22.875 1.5188915666702174e-08 3.0309074833370685e-07 0.0 8.857200333356376e-09 2.08449290665675e-07 0.0
23.125 1.4696425000032288e-08 2.993343453336372e-07 0.0 9.65115833335506e-09 1.9380556533351787e-07 0.0
23.375 1.2153201333359588e-08 3.012895816668286e-07 0.0 8.3356320000204e-09 1.801798499992749e-07 0.0
23.625 1.278316900003001e-08 2.92010073667259e-07 0.0 8.106002333352715e-09 1.8054639200132047e-07 0.0
23.875 1.2112972000024883e-08 2.8605966366691436e-07 0.0 6.934482666682933e-09 1.6924162866711195e-07 0.0
24.125 1.1170197000024763e-08 2.759436570002444e-07 0.0 7.666666666683477e-09 1.6327374766740219e-07 0.0
24.375 1.0470197000023228e-08 2.602493380005782e-07 0.0 5.96666666667975e-09 1.5658461499992726e-07 0.0
24.625 1.1907060666693314e-08 2.538737420002186e-07 0.0 6.004762000011584e-09 1.5497609133496848e-07 0.0
24.875 8.868965333354902e-09 2.5095448800055214e-07 0.0 6.46904766668006e-09 1.4056993433327059e-07 0.0
25.125 9.770114666687884e-09 2.3792170066711492e-07 0.0 6.0344826666809594e-09 1.419312430001908e-07 0.0
25.375 9.501149333353533e-09 2.3286611700029788e-07 0.0 5.96666666667975e-09 1.325691723354748e-07 0.0
25.625 8.3000000000182e-09 2.3368185133373215e-07 0.0 5.067816000012173e-09 1.2773255033370068e-07 0.0
25.875 9.50000000002083e-09 2.2652324366723327e-07 0.0 4.766666666677119e-09 1.2277938866468718e-07 0.0
26.125 8.63448266668666e-09 2.2419792233374473e-07 0.0 4.900000000010744e-09 1.1879376966795682e-07 0.0
26.375 9.03333333335314e-09 2.0999189866697295e-07 0.0 4.6000000000100865e-09 1.1590527100027379e-07 0.0
26.625 8.433333333351825e-09 2.07114019333749e-07 0.0 3.766666666674926e-09 1.0404772666627177e-07 0.0
26.875 7.83333333335051e-09 2.0046748200021813e-07 0.0 4.000000000008771e-09 1.0549522366743933e-07 0.0
27.125 8.100000000017761e-09 1.9416742833369433e-07 0.0 4.500000000009867e-09 9.748067266758531e-08 0.0
27.375 7.000000000015349e-09 1.930253063336918e-07 0.0 3.6666666666747066e-09 9.370692499992977e-08 0.0
27.625 6.866666666681723e-09 1.8717010400045534e-07 0.0 3.700000000008113e-09 9.196321333181795e-08 0.0
27.875 6.600000000014472e-09 1.7946206666710025e-07 0.0 3.0333333333399846e-09 9.117471200205049e-08 0.0
28.125 5.666666666679092e-09 1.7386666666710212e-07 0.0 3.5000000000076745e-09 8.82000000010201e-08 0.0
28.375 5.600000000012279e-09 1.741666666670418e-07 0.0 3.366666666674049e-09 8.476666666550406e-08 0.0
28.625 6.600000000014472e-09 1.6850000000032204e-07 0.0 2.8666666666729524e-09 8.0099999999559e-08 0.0
28.875 4.6000000000100865e-09 1.634333333338069e-07 0.0 3.1000000000067974e-09 7.983333333381332e-08 0.0
29.125 4.300000000009429e-09 1.5790000000039366e-07 0.0 2.9333333333397653e-09 7.430000000061693e-08 0.0
29.375 4.866666666677338e-09 1.5746666666693063e-07 0.0 2.4000000000052625e-09 7.316666666675256e-08 0.0
29.625 5.633333333345686e-09 1.4830000000020998e-07 0.0 2.433333333338669e-09 6.783333333319069e-08 0.0
29.875 4.166666666675803e-09 1.4100000000048536e-07 0.0 2.1666666666714175e-09 6.703333333291789e-08 0.0
30.125 3.5000000000076745e-09 1.3466666666679932e-07 0.0 2.2333333333382304e-09 6.47666666686586e-08 0.0
30.375 5.2333333333448085e-09 1.3546666666707213e-07 0.0 2.2333333333382304e-09 6.18999999998579e-08 0.0
30.625 4.766666666677119e-09 1.376000000001933e-07 0.0 2.1666666666714175e-09 5.76333333327482e-08 0.0
30.875 4.033333333342177e-09 1.342000000002807e-07 0.0 1.9333333333375726e-09 5.6533333333674135e-08 0.0
31.125 4.300000000009429e-09 1.311000000003078e-07 0.0 2.0666666666711983e-09 5.646666666626193e-08 0.0
31.375 3.300000000007236e-09 1.2533333333360815e-07 0.0 1.8333333333373533e-09 5.503333333402999e-08 0.0
31.625 4.6000000000100865e-09 1.2406666666692516e-07 0.0 1.733333333337134e-09 5.0566666666852084e-08 0.0
31.875 3.9666666666753644e-09 1.1863333333360024e-07 0.0 1.6666666666703212e-09 5.1233333333167846e-08 0.0
32.125 3.6666666666747066e-09 1.1903333333362822e-07 0.0 2.3000000000050432e-09 4.736666666749559e-08 0.0
32.375 2.433333333338669e-09 1.1843333333364046e-07 0.0 1.7666666666705405e-09 4.586666666568304e-08 0.0
32.625 2.9333333333397653e-09 1.0960000000024032e-07 0.0 1.4000000000030698e-09 4.5866666665249356e-08 0.0
32.875 3.0333333333399846e-09 1.0373333333350658e-07 0.0 1.100000000002412e-09 3.943333333478183e-08 0.0
33.125 2.433333333338669e-09 1.0676666666693466e-07 0.0 1.266666666669444e-09 4.033333333248665e-08 0.0
33.375 2.1000000000046047e-09 1.0230000000024464e-07 0.0 1.100000000002412e-09 3.760000000111244e-08 0.0
33.625 2.3000000000050432e-09 9.946666666683056e-08 0.0 1.0666666666690056e-09 3.656666666728217e-08 0.0
33.875 3.066666666673391e-09 9.933333333352404e-08 0.0 1.1666666666692248e-09 3.486666666496774e-08 0.0
34.125 2.4666666666720754e-09 9.456666666700277e-08 0.0 1.0000000000021927e-09 3.2233333332760267e-08 0.0
34.375 2.0000000000043854e-09 9.243333333344792e-08 0.0 7.666666666683477e-10 3.210000000270635e-08 0.0
34.625 1.6666666666703212e-09 9.340000000019125e-08 0.0 1.0333333333355991e-09 3.153333333252156e-08 0.0
34.875 2.4666666666720754e-09 9.043333333363327e-08 0.0 8.66666666668567e-10 2.7000000000967223e-08 0.0
35.125 1.566666666670102e-09 8.776666666674392e-08 0.0 8.333333333351606e-10 2.939999999788251e-08 0.0
35.375 1.5333333333366955e-09 8.583333333358253e-08 0.0 9.333333333353799e-10 2.636666666770704e-08 0.0
35.625 2.3000000000050432e-09 8.216666666689427e-08 0.0 7.666666666683477e-10 2.68333333339546e-08 0.0
35.875 1.8333333333373533e-09 7.883333333336389e-08 0.0 6.000000000013156e-10 2.703333333272176e-08 0.0
36.125 1.333333333336257e-09 7.233333333342418e-08 0.0 8.333333333351606e-10 2.3833333332931583e-08 0.0
36.375 1.8000000000039469e-09 7.660000000031704e-08 0.0 8.000000000017542e-10 2.5166666667297832e-08 0.0
36.625 1.4666666666698826e-09 7.190000000006956e-08 0.0 7.000000000015349e-10 2.2500000000300058e-08 0.0
36.875 1.9333333333375726e-09 7.030000000022869e-08 0.0 6.33333333334722e-10 2.3666666667653685e-08 0.0
37.125 1.4333333333364762e-09 6.82000000001631e-08 0.0 5.333333333345028e-10 1.953333333319998e-08 0.0
37.375 1.500000000003289e-09 6.663333333343201e-08 0.0 7.000000000015349e-10 2.119999999898939e-08 0.0
37.625 1.0000000000021927e-09 6.370000000014645e-08 0.0 4.666666666676899e-10 1.9500000000144402e-08 0.0
37.875 1.566666666670102e-09 6.463333333350894e-08 0.0 5.666666666679092e-10 2.0299999999983526e-08 0.0
38.125 1.4000000000030698e-09 6.326666666690026e-08 0.0 5.666666666679092e-10 1.8366666665846354e-08 0.0
38.375 1.1666666666692248e-09 6.136666666663182e-08 0.0 4.333333333342835e-10 1.6333333333843486e-08 0.0
38.625 1.2333333333360377e-09 6.036666666688712e-08 0.0 4.666666666676899e-10 1.743333333335123e-08 0.0
38.875 1.2333333333360377e-09 5.4866666666692106e-08 0.0 6.33333333334722e-10 1.6066666667230445e-08 0.0
39.125 8.66666666668567e-10 5.546666666667987e-08 0.0 3.3333333333406424e-10 1.3766666667313493e-08 0.0
39.375 9.000000000019734e-10 5.320000000030639e-08 0.0 3.6666666666747066e-10 1.363333333248909e-08 0.0
39.625 1.0333333333355991e-09 5.226666666678127e-08 0.0 3.6666666666747066e-10 1.3666666667713073e-08 0.0
39.875 1.1666666666692248e-09 5.343333333343017e-08 0.0 4.000000000008771e-10 1.3066666665773746e-08 0.0
40.125 9.666666666687863e-10 5.0933333333445015e-08 0.0 2.666666666672514e-10 1.0900000000247517e-08 0.0
40.375 1.0333333333355991e-09 4.983333333350359e-08 0.0 3.000000000006578e-10 1.1199999999482457e-08 0.0
40.625 3.3333333333406424e-10 4.7300000000029176e-08 0.0 5.000000000010964e-10 1.136666666692876e-08 0.0
40.875 9.666666666687863e-10 4.809999999997672e-08 0.0 3.6666666666747066e-10 1.1200000000349819e-08 0.0
41.125 7.666666666683477e-10 4.536666666697621e-08 0.0 5.333333333345028e-10 9.766666665515789e-09 0.0
41.375 7.666666666683477e-10 4.630000000006764e-08 0.0 2.666666666672514e-10 1.0400000001378057e-08 0.0
41.625 7.000000000015349e-10 4.3266666666802196e-08 0.0 3.000000000006578e-10 9.40000000060337e-09 0.0
41.875 7.000000000015349e-10 4.1533333333329536e-08 0.0 2.666666666672514e-10 8.966666665242984e-09 0.0
42.125 4.333333333342835e-10 4.233333333354813e-08 0.0 2.666666666672514e-10 8.966666666977707e-09 0.0
42.375 3.000000000006578e-10 3.9133333333215854e-08 0.0 3.3333333333406424e-10 8.300000000228264e-09 0.0
42.625 7.666666666683477e-10 4.076666666681704e-08 0.0 2.0000000000043854e-10 6.833333333639696e-09 0.0
42.875 3.000000000006578e-10 3.7633333333409076e-08 0.0 2.0000000000043854e-10 7.96666666620302e-09 0.0
43.125 4.333333333342835e-10 3.803333333349127e-08 0.0 1.6666666666703212e-10 7.3000000011883e-09 0.0
43.375 5.000000000010964e-10 3.709999999996615e-08 0.0 1.0000000000021927e-10 6.933333332372754e-09 0.0
43.625 9.000000000019734e-10 3.436666666669459e-08 0.0 1.0000000000021927e-10 7.100000001120099e-09 0.0
43.875 4.000000000008771e-10 3.513333333347813e-08 0.0 2.0000000000043854e-10 7.166666665496535e-09 0.0
44.125 3.6666666666747066e-10 3.300000000019433e-08 0.0 2.666666666672514e-10 6.1000000003454125e-09 0.0
44.375 5.000000000010964e-10 3.20666666665608e-08 0.0 2.0000000000043854e-10 7.299999999887258e-09 0.0
44.625 4.000000000008771e-10 3.1666666666858075e-08 0.0 2.666666666672514e-10 5.633333334097851e-09 0.0
44.875 8.333333333351606e-10 3.1700000000238916e-08 0.0 3.3333333333406424e-11 6.400000000014033e-09 0.0
45.125 3.000000000006578e-10 3.1599999999933764e-08 0.0 1.6666666666703212e-10 5.399999998371985e-09 0.0
45.375 6.000000000013156e-10 2.9600000000119114e-08 0.0 1.6666666666703212e-10 4.433333333688644e-09 0.0
45.625 3.000000000006578e-10 3.013333333323678e-08 0.0 1.6666666666703212e-10 4.666666665945063e-09 0.0
45.875 4.333333333342835e-10 2.7866666666863295e-08 0.0 2.666666666672514e-10 4.033333333985922e-09 0.0
46.125 3.6666666666747066e-10 2.5866666666669175e-08 0.0 1.0000000000021927e-10 4.433333334122325e-09 0.0
46.375 2.3333333333384497e-10 2.666666666672514e-08 0.0 2.3333333333384497e-10 3.6333333325484773e-09 0.0
46.625 1.333333333336257e-10 2.7500000000053523e-08 0.0 1.6666666666703212e-10 3.73333333344994e-09 0.0
46.875 2.3333333333384497e-10 2.6366666666677047e-08 0.0 1.333333333336257e-10 3.3000000011253194e-09 0.0
47.125 3.3333333333406424e-10 2.4533333333387128e-08 0.0 1.6666666666703212e-10 3.5666666660036372e-09 0.0
47.375 5.333333333345028e-10 2.3766666666712004e-08 0.0 6.666666666681285e-11 3.566666666437318e-09 0.0
47.625 1.333333333336257e-10 2.3666666666732113e-08 0.0 3.3333333333406424e-11 2.4666666669295734e-09 0.0
47.875 3.000000000006578e-10 2.286666666673036e-08 0.0 2.3333333333384497e-10 3.133333333245336e-09 0.0
48.125 6.666666666681285e-11 2.4033333333433465e-08 0.0 2.3333333333384497e-10 2.06666666635949e-09 0.0
48.375 1.6666666666703212e-10 2.1933333333259454e-08 0.0 1.333333333336257e-10 3.100000001490799e-09 0.0
48.625 6.666666666681285e-11 2.0500000000105937e-08 0.0 2.0000000000043854e-10 3.2666666659013355e-09 0.0
48.875 1.0000000000021927e-10 2.0066666666751325e-08 0.0 6.666666666681285e-11 2.633333333942195e-09 0.0
49.125 3.6666666666747066e-10 1.919999999982526e-08 0.0 6.666666666681285e-11 2.9333333323097732e-09 0.0
49.375 3.6666666666747066e-10 2.0100000000240585e-08 0.0 3.3333333333406424e-11 2.3333333329725314e-09 0.0
49.625 2.0000000000043854e-10 1.9766666666703233e-08 0.0 3.3333333333406424e-11 2.433333333440313e-09 0.0
49.875 2.0000000000043854e-10 1.709999999997651e-08 0.0 2.0000000000043854e-10 2.3666666673291537e-09 0.0
50.125 2.3333333333384497e-10 1.713333333351998e-08 0.0 3.3333333333406424e-11 2.5999999995855727e-09 0.0
50.375 6.666666666681285e-11 1.6333333333301385e-08 0.0 6.666666666681285e-11 2.3000000003506327e-09 0.0
50.625 3.3333333333406424e-11 1.540000000004732e-08 0.0 6.666666666681285e-11 1.8666666671586507e-09 0.0
50.875 2.0000000000043854e-10 1.4366666666650735e-08 0.0 3.3333333333406424e-11 2.200000000316532e-09 0.0
51.125 2.0000000000043854e-10 1.6066666666742554e-08 0.0 1.0000000000021927e-10 1.999999999380969e-09 0.0
51.375 1.333333333336257e-10 1.3833333333370442e-08 0.0 1.0000000000021927e-10 1.8000000001801297e-09 0.0
51.625 2.3333333333384497e-10 1.4566666666773146e-08 0.0 6.666666666681285e-11 1.4666666652875249e-09 0.0
51.875 6.666666666681285e-11 1.3733333333282131e-08 0.0 1.0000000000021927e-10 1.4000000004774082e-09 0.0
52.125 1.6666666666703212e-10 1.2866666666627117e-08 0.0 1.0000000000021927e-10 1.3333333339325681e-09 0.0
52.375 6.666666666681285e-11 1.4166666666799374e-08 0.0 6.666666666681285e-11 1.2999999987085842e-09 0.0
52.625 6.666666666681285e-11 1.3800000000043812e-08 0.0 1.333333333336257e-10 1.2333333338984676e-09 0.0
52.875 1.333333333336257e-10 1.2433333333164084e-08 0.0 6.666666666681285e-11 1.3000000004433077e-09 0.0
53.125 0.0 1.3133333333402789e-08 0.0 6.666666666681285e-11 1.6000000001119286e-09 0.0
53.375 1.0000000000021927e-10 1.2700000000156596e-08 0.0 3.3333333333406424e-11 1.3666666669881478e-09 0.0
53.625 6.666666666681285e-11 1.143333333331097e-08 0.0 6.666666666681285e-11 1.133333333430686e-09 0.0
53.875 1.333333333336257e-10 1.1266666666677819e-08 0.0 6.666666666681285e-11 1.3666666656871052e-09 0.0
54.125 1.333333333336257e-10 1.1333333333331079e-08 0.0 3.3333333333406424e-11 1.46666666788961e-09 0.0
54.375 6.666666666681285e-11 1.0666666666852686e-08 0.0 3.3333333333406424e-11 8.666666655166022e-10 0.0
54.625 6.666666666681285e-11 1.1299999999950239e-08 0.0 0.0 1.4333333339666687e-09 0.0
54.875 0.0 1.1333333333385289e-08 0.0 3.3333333333406424e-11 7.666666667835442e-10 0.0
55.125 1.0000000000021927e-10 9.300000000027168e-09 0.0 3.3333333333406424e-11 1.066666666885846e-09 0.0
55.375 6.666666666681285e-11 9.966666666613982e-09 0.0 6.666666666681285e-11 6.666666667494436e-10 0.0
55.625 1.333333333336257e-10 9.800000000035041e-09 0.0 6.666666666681285e-11 1.1333333321296435e-09 0.0
55.875 3.3333333333406424e-11 9.233333333211278e-09 0.0 0.0 1.3000000021780311e-09 0.0
56.125 0.0 9.800000000089251e-09 0.0 3.3333333333406424e-11 5.666666654143004e-10 0.0
56.375 0.0 9.60000000007526e-09 0.0 3.3333333333406424e-11 6.999999998050233e-10 0.0
56.625 3.3333333333406424e-11 8.633333333331935e-09 0.0 3.3333333333406424e-11 9.666666655507028e-10 0.0
56.875 1.0000000000021927e-10 7.76666666673113e-09 0.0 3.3333333333406424e-11 7.000000002387041e-10 0.0
57.125 1.333333333336257e-10 7.266666666723258e-09 0.0 0.0 1.1000000012424682e-09 0.0
57.375 0.0 7.76666666667692e-09 0.0 3.3333333333406424e-11 7.99999999405443e-10 0.0
57.625 3.3333333333406424e-11 6.533333333320554e-09 0.0 3.3333333333406424e-11 7.333333332942837e-10 0.0
57.875 6.666666666681285e-11 7.899999999875021e-09 0.0 1.0000000000021927e-10 8.000000002728047e-10 0.0
58.125 6.666666666681285e-11 7.200000000178418e-09 0.0 6.666666666681285e-11 7.666666659161825e-10 0.0
58.375 6.666666666681285e-11 6.766666666606965e-09 0.0 6.666666666681285e-11 6.666666658820819e-10 0.0
58.625 3.3333333333406424e-11 6.4333333333406635e-09 0.0 0.0 1.0666666681868886e-09 0.0
58.875 1.0000000000021927e-10 5.933333333332791e-09 0.0 6.666666666681285e-11 7.33333332426922e-10 0.0
59.125 1.6666666666703212e-10 6.533333333266344e-09 0.0 0.0 7.666666680845868e-10 0.0
59.375 3.3333333333406424e-11 6.266666666815933e-09 0.0 3.3333333333406424e-11 4.666666662475616e-10 0.0
59.625 0.0 5.80000000008048e-09 0.0 6.666666666681285e-11 6.333333323928214e-10 0.0
59.875 0.0 4.966666666697886e-09 0.0 3.3333333333406424e-11 5.666666671490239e-10 0.0
60.125 0.0 6.699999999953705e-09 0.0 3.3333333333406424e-11 3.66666666213461e-10 0.0
60.375 3.3333333333406424e-11 5.66666666671975e-09 0.0 0.0 4.000000005700832e-10 0.0
60.625 1.333333333336257e-10 5.73333333337301e-09 0.0 6.666666666681285e-11 1.6666666701262156e-10 0.0
60.875 0.0 5.033333333296936e-09 0.0 6.666666666681285e-11 6.66666665448401e-11 0.0
61.125 0.0 5.466666666597338e-09 0.0 3.3333333333406424e-11 1.666666665789407e-10 0.0
61.375 6.666666666681285e-11 5.300000000018398e-09 0.0 6.666666666681285e-11 2.3333333355746166e-10 0.0
61.625 0.0 5.500000000140809e-09 0.0 0.0 1.6666666701262156e-10 0.0
61.875 0.0 5.399999999998288e-09 0.0 3.3333333333406424e-11 2.3333333355746166e-10 0.0
62.125 0.0 3.666666666579839e-09 0.0 0.0 3.3333333489260486e-11 0.0
62.375 0.0 4.333333333383493e-09 0.0 0.0 9.999999960041972e-11 0.0
62.625 0.0 4.799999999847895e-09 0.0 0.0 1.0000000003410059e-10 0.0
62.875 0.0 4.033333333389611e-09 0.0 6.666666666681285e-11 3.3333333489260486e-11 0.0
63.125 0.0 3.83333333342983e-09 0.0 0.0 1.333333330896802e-10 0.0
63.375 0.0 4.066666666770451e-09 0.0 0.0 6.666666697852097e-11 0.0
63.625 6.666666666681285e-11 3.999999999900351e-09 0.0 0.0 6.66666665448401e-11 0.0
63.875 0.0 3.699999999960679e-09 0.0 3.3333333333406424e-11 3.333333305557962e-11 0.0
64.125 3.3333333333406424e-11 4.366666666710123e-09 0.0 0.0 9.999999960041972e-11 0.0
64.375 0.0 3.5999999999265786e-09 0.0 6.666666666681285e-11 6.666666697852097e-11 0.0
64.625 0.0 3.600000000143419e-09 0.0 0.0 1.999999996345203e-10 0.0
64.875 0.0 3.5666666666541585e-09 0.0 0.0 1.0000000003410059e-10 0.0
65.125 0.0 3.3000000000953274e-09 0.0 0.0 2.3333333269009993e-10 0.0
65.375 0.0 2.9666666665579752e-09 0.0 3.3333333333406424e-11 6.66666665448401e-11 0.0
65.625 0.0 2.9999999999930256e-09 0.0 0.0 2.3333333399114253e-10 0.0
65.875 0.0 3.033333333373866e-09 0.0 0.0 2.0000000050188205e-10 0.0
66.125 0.0 3.433333333293428e-09 0.0 0.0 1.3333333352336108e-10 0.0
66.375 0.0 2.9333333335023956e-09 0.0 0.0 1.0000000003410059e-10 0.0
66.625 0.0 3.1999999998985965e-09 0.0 0.0 1.0000000046778146e-10 0.0
66.875 0.0 2.8000000000332446e-09 0.0 0.0 1.666666665789407e-10 0.0
67.125 0.0 3.2333333332794367e-09 0.0 3.3333333333406424e-11 1.666666665789407e-10 0.0
67.375 0.0 2.866666666686505e-09 0.0 0.0 6.66666665448401e-11 0.0
67.625 3.3333333333406424e-11 2.7999999999790345e-09 0.0 0.0 2.6666666574567954e-10 0.0
67.875 0.0 2.7666666667066145e-09 0.0 0.0 2.3333333355746166e-10 0.0
68.125 0.0 2.733333333271564e-09 0.0 0.0 1.333333330896802e-10 0.0
68.375 0.0 2.5666666667468335e-09 0.0 0.0 6.66666665448401e-11 0.0
68.625 0.0 2.3666666666786323e-09 0.0 0.0 1.6666666701262156e-10 0.0
68.875 0.0 2.5666666667468335e-09 0.0 0.0 6.666666697852097e-11 0.0
69.125 0.0 2.399999999842632e-09 0.0 0.0 6.66666665448401e-11 0.0
69.375 0.0 2.1999999999912714e-09 0.0 0.0 2.3333333355746166e-10 0.0
69.625 0.0 2.4000000000052625e-09 0.0 3.3333333333406424e-11 1.3333333265599934e-10 0.0
69.875 0.0 2.4666666668753633e-09 0.0 3.3333333333406424e-11 1.666666665789407e-10 0.0
70.125 0.0 2.1333333331753808e-09 0.0 0.0 3.3333333489260486e-11 0.0
70.375 0.0 1.8333333332357094e-09 0.0 0.0 0.0 0.0
70.625 0.0 1.8000000002343398e-09 0.0 0.0 0.0 0.0
70.875 0.0 1.533333333350248e-09 0.0 0.0 0.0 0.0
71.125 0.0 2.0333333332497004e-09 0.0 0.0 0.0 0.0
71.375 0.0 1.166666666648896e-09 0.0 0.0 0.0 0.0
71.625 0.0 1.3333333332278367e-09 0.0 0.0 0.0 0.0
71.875 0.0 9.00000000144275e-10 0.0 0.0 0.0 0.0
72.125 0.0 1.0333333332881653e-09 0.0 0.0 0.0 0.0
72.375 0.0 6.666666666410234e-10 0.0 0.0 0.0 0.0
72.625 0.0 8.333333333825944e-10 0.0 0.0 0.0 0.0
72.875 0.0 1.133333333376476e-09 0.0 0.0 0.0 0.0
73.125 0.0 1.1333333333222659e-09 0.0 0.0 0.0 0.0
73.375 0.0 7.666666665667038e-10 0.0 0.0 0.0 0.0
73.625 0.0 8.000000001101744e-10 0.0 0.0 0.0 0.0
73.875 0.0 6.666666666410234e-10 0.0 0.0 0.0 0.0
74.125 0.0 8.666666667092246e-10 0.0 0.0 0.0 0.0
74.375 0.0 8.000000000017542e-10 0.0 0.0 0.0 0.0
74.625 0.0 9.000000000358548e-10 0.0 0.0 0.0 0.0
74.875 0.0 7.333333333484938e-10 0.0 0.0 0.0 0.0
75.125 0.0 1.166666666648896e-09 0.0 0.0 0.0 0.0
75.375 0.0 8.999999998732244e-10 0.0 0.0 0.0 0.0
75.625 0.0 8.000000000017542e-10 0.0 0.0 0.0 0.0
75.875 0.0 1.0333333334507956e-09 0.0 0.0 0.0 0.0
76.125 0.0 4.333333334088224e-10 0.0 0.0 0.0 0.0
76.375 0.0 5.666666666611329e-10 0.0 0.0 0.0 0.0
76.625 0.0 7.99999999893334e-10 0.0 0.0 0.0 0.0
76.875 0.0 5.999999999877631e-10 0.0 0.0 0.0 0.0
77.125 0.0 4.333333333546123e-10 0.0 0.0 0.0 0.0
77.375 0.0 4.333333333004022e-10 0.0 0.0 0.0 0.0
77.625 0.0 3.9999999997377203e-10 0.0 0.0 0.0 0.0
77.875 0.0 4.333333334630325e-10 0.0 0.0 0.0 0.0
78.125 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
78.375 0.0 3.333333333205117e-10 0.0 0.0 0.0 0.0
78.625 0.0 5.666666666611329e-10 0.0 0.0 0.0 0.0
78.875 0.0 2.9999999999388155e-10 0.0 0.0 0.0 0.0
79.125 0.0 2.9999999993967144e-10 0.0 0.0 0.0 0.0
79.375 0.0 2.666666667214615e-10 0.0 0.0 0.0 0.0
79.625 0.0 2.666666666672514e-10 0.0 0.0 0.0 0.0
79.875 0.0 3.9999999997377203e-10 0.0 0.0 0.0 0.0
80.125 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
80.375 0.0 4.333333332461921e-10 0.0 0.0 0.0 0.0
80.625 0.0 1.666666666873609e-10 0.0 0.0 0.0 0.0
80.875 0.0 3.0000000010230177e-10 0.0 0.0 0.0 0.0
81.125 0.0 3.666666667555621e-10 0.0 0.0 0.0 0.0
81.375 0.0 1.9999999995978096e-10 0.0 0.0 0.0 0.0
81.625 0.0 1.666666666331508e-10 0.0 0.0 0.0 0.0
81.875 0.0 1.666666666873609e-10 0.0 0.0 0.0 0.0
82.125 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
82.375 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
82.625 0.0 2.3333333334062123e-10 0.0 0.0 0.0 0.0
82.875 0.0 2.3333333334062123e-10 0.0 0.0 0.0 0.0
83.125 0.0 3.0000000010230177e-10 0.0 0.0 0.0 0.0
83.375 0.0 9.999999997989048e-11 0.0 0.0 0.0 0.0
83.625 0.0 1.666666666331508e-10 0.0 0.0 0.0 0.0
83.875 0.0 1.9999999995978096e-10 0.0 0.0 0.0 0.0
84.125 0.0 4.666666665728222e-10 0.0 0.0 0.0 0.0
84.375 0.0 9.999999997989048e-11 0.0 0.0 0.0 0.0
84.625 0.0 3.333333333747218e-10 0.0 0.0 0.0 0.0
84.875 0.0 2.3333333334062123e-10 0.0 0.0 0.0 0.0
85.125 0.0 1.666666666331508e-10 0.0 0.0 0.0 0.0
85.375 0.0 9.999999997989048e-11 0.0 0.0 0.0 0.0
85.625 0.0 2.666666666672514e-10 0.0 0.0 0.0 0.0
85.875 0.0 2.666666666672514e-10 0.0 0.0 0.0 0.0
86.125 0.0 3.333333333205117e-10 0.0 0.0 0.0 0.0
86.375 0.0 2.666666667214615e-10 0.0 0.0 0.0 0.0
86.625 0.0 4.333333333004022e-10 0.0 0.0 0.0 0.0
86.875 0.0 1.3333333341494086e-10 0.0 0.0 0.0 0.0
87.125 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
87.375 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
87.625 0.0 2.9999999993967144e-10 0.0 0.0 0.0 0.0
87.875 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
88.125 0.0 2.3333333339483134e-10 0.0 0.0 0.0 0.0
88.375 0.0 6.666666670747043e-11 0.0 0.0 0.0 0.0
88.625 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
88.875 0.0 1.666666666331508e-10 0.0 0.0 0.0 0.0
89.125 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
89.375 0.0 1.9999999995978096e-10 0.0 0.0 0.0 0.0
89.625 0.0 9.999999997989048e-11 0.0 0.0 0.0 0.0
89.875 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
90.125 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 6.666666670747043e-11 0.0 0.0 0.0 0.0
90.875 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
91.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
91.375 0.0 3.333333332663016e-11 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 3.333333332663016e-11 0.0 0.0 0.0 0.0
92.375 0.0 3.333333332663016e-11 0.0 0.0 0.0 0.0
92.625 0.0 3.333333338084027e-11 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
96.125 0.0 3.333333338084027e-11 0.0 0.0 0.0 0.0
96.375 0.0 6.666666665326032e-11 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_104.15mrad_final.txt <==
0.125 4.318342457692412e-07 2.0179687615668714e-05 0.0 1.0020763988462103e-06 9.360985232768656e-05 0.0
0.375 3.2085650089744934e-07 7.790098654032492e-06 0.0 4.552272320513177e-07 1.7009257598322243e-05 0.0
0.625 3.1347397320515135e-07 4.0664356786870815e-06 0.0 3.111850120513153e-07 4.845186528393844e-06 0.0
0.875 2.3684530192308074e-07 2.77884295911195e-06 0.0 2.6931121064107383e-07 1.9769380851262033e-06 0.0
1.125 1.8607549615385321e-07 2.2455395434663246e-06 0.0 2.2195715294874737e-07 1.5142954248068094e-06 0.0
1.375 1.4302606576923292e-07 1.68477678507005e-06 0.0 1.5848036935898494e-07 1.3302042323718615e-06 0.0
1.625 9.847994692307732e-08 1.364639474364726e-06 0.0 1.057649548717998e-07 1.4530977246157543e-06 0.0
1.875 7.477714628205986e-08 1.2047099464392738e-06 0.0 6.31090010256522e-08 1.7956564178838808e-06 0.0
2.125 5.70406000000046e-08 9.099559220911252e-07 0.0 3.9216797564102586e-08 1.268275649934724e-06 0.0
2.375 4.066648679487781e-08 7.654270924743799e-07 0.0 2.4976250256413607e-08 5.458893254479892e-07 0.0
2.625 2.9235861025643112e-08 5.778265888162383e-07 0.0 1.991295128205613e-08 2.472633439739192e-07 0.0
2.875 2.328497525641686e-08 4.700486120120807e-07 0.0 1.34269288461567e-08 1.6078317525603674e-07 0.0
3.125 1.6130414358977373e-08 4.3296940462299305e-07 0.0 8.504294615388192e-09 1.2059960025615673e-07 0.0
3.375 1.602198564103195e-08 3.2125536685037267e-07 0.0 6.267792948721688e-09 8.64288451280545e-08 0.0
3.625 1.5036380641038034e-08 2.6793057485780187e-07 0.0 4.78960910256578e-09 5.8299077948623405e-08 0.0
3.875 9.269453717951589e-09 2.1394940007727844e-07 0.0 3.000437307694893e-09 3.73532501281098e-08 0.0
4.125 9.272795256416941e-09 1.6957870954938874e-07 0.0 1.7328294871814765e-09 3.4854935512676835e-08 0.0
4.375 5.185847820515289e-09 1.5679619756014246e-07 0.0 1.803883974360561e-09 2.8318322435827653e-08 0.0
4.625 4.020235641025334e-09 1.1892031234076795e-07 0.0 1.2017602564113945e-09 1.84165934615085e-08 0.0
4.875 3.1062728205160602e-09 1.0686525328804694e-07 0.0 1.1557334615384308e-09 1.358304512819714e-08 0.0
5.125 3.482232179492183e-09 1.0773185308151853e-07 0.0 1.1485821794881063e-09 9.029425897353217e-09 0.0
5.375 2.0074402564130005e-09 9.040134869403279e-08 0.0 2.927139743588928e-10 7.984860769192628e-09 0.0
5.625 1.4855269230771486e-09 8.190066018669143e-08 0.0 4.5740346153893044e-10 9.712105384593892e-09 0.0
5.875 1.9556541025638414e-09 7.156513914143687e-08 0.0 4.817707692308304e-10 5.555225897401015e-09 0.0
6.125 1.4739128205145978e-09 6.682604230737318e-08 0.0 2.7620461538457107e-10 5.151460641037147e-09 0.0
6.375 1.542937435898096e-09 6.770742948699054e-08 0.0 1.721896153845046e-10 5.393695769152166e-09 0.0
6.625 1.2348494871834725e-09 5.787037730736657e-08 0.0 1.2968448717937104e-10 4.1607694871686595e-09 0.0
6.875 4.861228205132864e-10 5.399955153818567e-08 0.0 1.186955128203828e-10 2.72176756409585e-09 0.0
7.125 6.01398461539605e-10 4.202260692285492e-08 0.0 3.8461538461459906e-11 1.867415384598694e-09 0.0
7.375 2.44848205129851e-10 3.7418527692117216e-08 0.0 2.6323692307645793e-10 1.9524951281690937e-09 0.0
7.625 3.955658974364197e-10 3.980199974332665e-08 0.0 1.6192153846122985e-10 1.5917871794702675e-09 0.0
7.875 2.5820307692406134e-10 3.2749290128060785e-08 0.0 2.7472564102471668e-11 1.7406238461486426e-09 0.0
8.125 1.6025641025643587e-10 2.8802335256264888e-08 0.0 0.0 1.304361923050272e-09 0.0
8.375 4.7759076922922e-10 2.6033098333213276e-08 0.0 0.0 9.95171282050988e-10 0.0
8.625 2.713732051298262e-10 2.2438440128096462e-08 0.0 0.0 4.624820512720649e-10 0.0
8.875 0.0 1.787852846138764e-08 0.0 0.0 7.030497435850207e-10 0.0
9.125 1.530301282061569e-10 1.6170365128100094e-08 0.0 0.0 7.485321794906477e-10 0.0
9.375 0.0 1.4652512307603981e-08 0.0 0.0 1.5226742307349397e-09 0.0
9.625 0.0 1.2657063205032473e-08 0.0 0.0 4.215226922935425e-10 0.0
9.875 0.0 9.223129615295103e-09 0.0 0.0 0.0 0.0
10.125 0.0 9.39200884609876e-09 0.0 0.0 1.0256410261019755e-10 0.0
10.375 0.0 8.022358333287737e-09 0.0 0.0 7.692307693054311e-11 0.0
10.625 0.0 5.502653974322072e-09 0.0 0.0 1.025641025830925e-10 0.0
10.875 0.0 5.035405769215559e-09 0.0 0.0 5.128205127799372e-11 0.0
11.125 0.0 4.337892820475845e-09 0.0 0.0 7.692307690343805e-11 0.0
11.375 1.224241025649255e-10 4.766382564054235e-09 0.0 0.0 2.5641025652549387e-11 0.0
11.625 0.0 2.2967784615109035e-09 0.0 0.0 2.5641025652549387e-11 0.0
11.875 0.0 1.6508901281881306e-09 0.0 0.0 7.692307693054311e-11 0.0
12.125 0.0 1.3083574358874151e-09 0.0 0.0 7.692307690343805e-11 0.0
12.375 0.0 1.127003846122061e-09 0.0 0.0 2.5641025652549387e-11 0.0
12.625 0.0 1.1754630769043655e-09 0.0 0.0 5.128205127799372e-11 0.0
12.875 0.0 1.4069969230228862e-09 0.0 0.0 0.0 0.0
13.125 0.0 1.2624826923083535e-09 0.0 0.0 0.0 0.0
13.375 0.0 1.1629765384355917e-09 0.0 0.0 0.0 0.0
13.625 0.0 7.824371794869006e-10 0.0 0.0 0.0 0.0
13.875 0.0 4.2053320512837854e-10 0.0 0.0 0.0 0.0
14.125 0.0 3.7186910256843675e-10 0.0 0.0 0.0 0.0
14.375 0.0 2.4132769229961906e-10 0.0 0.0 0.0 0.0
14.625 0.0 2.485135897252206e-10 0.0 0.0 0.0 0.0
14.875 0.0 0.0 0.0 0.0 0.0 0.0
15.125 0.0 0.0 0.0 0.0 0.0 0.0
15.375 0.0 0.0 0.0 0.0 0.0 0.0
15.625 0.0 0.0 0.0 0.0 0.0 0.0
15.875 0.0 0.0 0.0 0.0 0.0 0.0
16.125 0.0 0.0 0.0 0.0 0.0 0.0
16.375 0.0 0.0 0.0 0.0 0.0 0.0
16.625 0.0 0.0 0.0 0.0 0.0 0.0
16.875 0.0 0.0 0.0 0.0 0.0 0.0
17.125 0.0 0.0 0.0 0.0 0.0 0.0
17.375 0.0 0.0 0.0 0.0 0.0 0.0
17.625 0.0 0.0 0.0 0.0 0.0 0.0
17.875 0.0 0.0 0.0 0.0 0.0 0.0
18.125 0.0 0.0 0.0 0.0 0.0 0.0
18.375 0.0 0.0 0.0 0.0 0.0 0.0
18.625 0.0 0.0 0.0 0.0 0.0 0.0
18.875 0.0 0.0 0.0 0.0 0.0 0.0
19.125 0.0 0.0 0.0 0.0 0.0 0.0
19.375 0.0 0.0 0.0 0.0 0.0 0.0
19.625 0.0 0.0 0.0 0.0 0.0 0.0
19.875 0.0 0.0 0.0 0.0 0.0 0.0
20.125 0.0 0.0 0.0 0.0 0.0 0.0
20.375 0.0 0.0 0.0 0.0 0.0 0.0
20.625 0.0 0.0 0.0 0.0 0.0 0.0
20.875 0.0 0.0 0.0 0.0 0.0 0.0
21.125 0.0 0.0 0.0 0.0 0.0 0.0
21.375 0.0 0.0 0.0 0.0 0.0 0.0
21.625 0.0 0.0 0.0 0.0 0.0 0.0
21.875 0.0 0.0 0.0 0.0 0.0 0.0
22.125 0.0 0.0 0.0 0.0 0.0 0.0
22.375 0.0 0.0 0.0 0.0 0.0 0.0
22.625 0.0 0.0 0.0 0.0 0.0 0.0
22.875 0.0 0.0 0.0 0.0 0.0 0.0
23.125 0.0 0.0 0.0 0.0 0.0 0.0
23.375 0.0 0.0 0.0 0.0 0.0 0.0
23.625 0.0 0.0 0.0 0.0 0.0 0.0
23.875 0.0 0.0 0.0 0.0 0.0 0.0
24.125 0.0 0.0 0.0 0.0 0.0 0.0
24.375 0.0 0.0 0.0 0.0 0.0 0.0
24.625 0.0 0.0 0.0 0.0 0.0 0.0
24.875 0.0 0.0 0.0 0.0 0.0 0.0
25.125 0.0 0.0 0.0 0.0 0.0 0.0
25.375 0.0 0.0 0.0 0.0 0.0 0.0
25.625 0.0 0.0 0.0 0.0 0.0 0.0
25.875 0.0 0.0 0.0 0.0 0.0 0.0
26.125 0.0 0.0 0.0 0.0 0.0 0.0
26.375 0.0 0.0 0.0 0.0 0.0 0.0
26.625 0.0 0.0 0.0 0.0 0.0 0.0
26.875 0.0 0.0 0.0 0.0 0.0 0.0
27.125 0.0 0.0 0.0 0.0 0.0 0.0
27.375 0.0 0.0 0.0 0.0 0.0 0.0
27.625 0.0 0.0 0.0 0.0 0.0 0.0
27.875 0.0 0.0 0.0 0.0 0.0 0.0
28.125 0.0 0.0 0.0 0.0 0.0 0.0
28.375 0.0 0.0 0.0 0.0 0.0 0.0
28.625 0.0 0.0 0.0 0.0 0.0 0.0
28.875 0.0 0.0 0.0 0.0 0.0 0.0
29.125 0.0 0.0 0.0 0.0 0.0 0.0
29.375 0.0 0.0 0.0 0.0 0.0 0.0
29.625 0.0 0.0 0.0 0.0 0.0 0.0
29.875 0.0 0.0 0.0 0.0 0.0 0.0
30.125 0.0 0.0 0.0 0.0 0.0 0.0
30.375 0.0 0.0 0.0 0.0 0.0 0.0
30.625 0.0 0.0 0.0 0.0 0.0 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_20.90mrad_final.txt <==
0.125 4.1783419736508084e-07 2.0880310837124838e-05 0.0 1.397987712761928e-06 5.975965556518522e-05 0.0
0.375 4.1294321211111934e-07 1.9657113123352006e-05 0.0 2.1555421385554437e-06 0.00013566308728363315 0.0
0.625 3.7863585426984257e-07 2.011226170969544e-05 0.0 2.3769962913174676e-06 0.00028567342442856056 0.0
0.875 3.4535344482540185e-07 1.8299525733073702e-05 0.0 2.148579422048298e-06 0.00035235857662478513 0.0
1.125 3.330437862698554e-07 1.5391088865176437e-05 0.0 1.676439557222989e-06 0.0002728852725162515 0.0
1.375 3.165551754603448e-07 1.3121934187382587e-05 0.0 1.231893858778433e-06 0.00016703129920273983 0.0
1.625 3.069374193650969e-07 1.0859140481501485e-05 0.0 9.069731264925218e-07 8.964763380430504e-05 0.0
1.875 3.1376033007937054e-07 9.485087786252546e-06 0.0 7.043931253812732e-07 4.6247134913021204e-05 0.0
2.125 3.1384554425393445e-07 8.18335230304569e-06 0.0 5.72459444809738e-07 2.7177802455530383e-05 0.0
2.375 2.910519316190069e-07 7.34197285128435e-06 0.0 5.088200151430084e-07 1.8309431575821728e-05 0.0
2.625 2.8670950163487554e-07 6.4186299891096316e-06 0.0 4.557395958889944e-07 1.3701950029155465e-05 0.0
2.875 2.8563605647614496e-07 5.769810327758702e-06 0.0 4.24246597365164e-07 1.101889233015769e-05 0.0
3.125 2.743575296983887e-07 5.2285729341948765e-06 0.0 3.9597625098423294e-07 8.941707960887987e-06 0.0
3.375 2.524909779047594e-07 4.77808264874382e-06 0.0 3.794811785397934e-07 7.540438816810904e-06 0.0
3.625 2.5024952565078614e-07 4.446870037568484e-06 0.0 3.589097849365982e-07 6.427156291541596e-06 0.0
3.875 2.394439541904729e-07 3.989630225578408e-06 0.0 3.402313947619975e-07 5.673621092776478e-06 0.0
4.125 2.2373633700001278e-07 3.6556923638038808e-06 0.0 3.145287758413443e-07 4.9587459518918384e-06 0.0
4.375 2.1454962800000873e-07 3.3961862625824174e-06 0.0 2.9206847369848583e-07 4.434996705297281e-06 0.0
4.625 2.122138459523924e-07 3.136460431693523e-06 0.0 2.73019384015957e-07 4.039397030587829e-06 0.0
4.875 1.934281869365839e-07 2.879316838034796e-06 0.0 2.588910998730794e-07 3.766499796334843e-06 0.0
5.125 1.8123555039691334e-07 2.6488247691482743e-06 0.0 2.3541017795246935e-07 3.494207999934053e-06 0.0
5.375 1.7604378325405884e-07 2.5011895809894926e-06 0.0 2.1096771261912005e-07 3.3047652311535974e-06 0.0
5.625 1.6136885501595392e-07 2.3297264706752805e-06 0.0 1.9887140742864785e-07 3.2315640276232415e-06 0.0
5.875 1.4714326904769386e-07 2.128291696794598e-06 0.0 1.809286054286509e-07 3.0835883662665934e-06 0.0
6.125 1.4197296031753554e-07 2.00003282977199e-06 0.0 1.647061299048404e-07 3.002601462726408e-06 0.0
6.375 1.2971675934929026e-07 1.8716389182418499e-06 0.0 1.4953463780960105e-07 2.913922811441849e-06 0.0
6.625 1.2203017133341432e-07 1.737642740910815e-06 0.0 1.379235824286268e-07 2.749586190110582e-06 0.0
6.875 1.1537799363500609e-07 1.614809720664476e-06 0.0 1.2790379630159697e-07 2.5695779603952633e-06 0.0
7.125 1.0534157333339683e-07 1.5084664436499804e-06 0.0 1.1670727831743281e-07 2.3974123718592186e-06 0.0
7.375 9.764968128578112e-08 1.402868569507805e-06 0.0 1.0688518915871972e-07 2.1801399072583685e-06 0.0
7.625 9.419015280958789e-08 1.3169518729696725e-06 0.0 9.735850960315126e-08 1.985575399687887e-06 0.0
7.875 8.736145377785072e-08 1.2484422770354692e-06 0.0 9.061710106347042e-08 1.816725799503368e-06 0.0
8.125 8.215494785720664e-08 1.1635194155442286e-06 0.0 8.155823061902913e-08 1.678239453465919e-06 0.0
8.375 7.790491842864523e-08 1.0758647626855715e-06 0.0 7.580008407934334e-08 1.5550401909255468e-06 0.0
8.625 7.457081104767799e-08 1.0313154139058472e-06 0.0 7.035282344441179e-08 1.3896617980892808e-06 0.0
8.875 6.883605746038942e-08 9.78950417126242e-07 0.0 6.511089988887157e-08 1.2766896363399297e-06 0.0
9.125 6.331162453974858e-08 9.300029188519612e-07 0.0 5.9324756047592265e-08 1.1845165416347631e-06 0.0
9.375 6.089140555562627e-08 8.717483071069519e-07 0.0 5.525403447617232e-08 1.099745832907218e-06 0.0
9.625 5.8124199508001795e-08 8.424821063518322e-07 0.0 5.0110829444408495e-08 1.009264398827434e-06 0.0
9.875 5.300927309529992e-08 7.909327405849348e-07 0.0 4.638095592054582e-08 9.2611843051588e-07 0.0
10.125 4.955370553971712e-08 7.394075516454883e-07 0.0 4.350995249196286e-08 8.634935579723054e-07 0.0
10.375 4.547655239681661e-08 6.99694249031447e-07 0.0 4.0176627984038065e-08 7.988140567950514e-07 0.0
10.625 4.484887565077661e-08 6.733602000314756e-07 0.0 3.82455369205333e-08 7.503892924124247e-07 0.0
10.875 4.352995219046288e-08 6.413045024352391e-07 0.0 3.388261398402627e-08 6.899284479026588e-07 0.0
11.125 3.8854452761868136e-08 5.984213763719564e-07 0.0 3.380336679354465e-08 6.446257886259452e-07 0.0
11.375 3.6158280666648846e-08 5.622649345330376e-07 0.0 3.000330503164785e-08 5.992414058239321e-07 0.0
11.625 3.4956592111078804e-08 5.344049259210868e-07 0.0 2.781089612689962e-08 5.51798586339745e-07 0.0
11.875 3.169657844442138e-08 5.093507002853451e-07 0.0 2.6057269380860268e-08 5.316699601665663e-07 0.0
12.125 3.079989919046842e-08 4.992057212357785e-07 0.0 2.295221234913206e-08 4.927702643734919e-07 0.0
12.375 2.9131239111093233e-08 4.6949748325035307e-07 0.0 2.2450553936432074e-08 4.535595108153684e-07 0.0
12.625 2.4874666904744447e-08 4.560852326224163e-07 0.0 2.043372634912707e-08 4.259550098861375e-07 0.0
12.875 2.602982909522084e-08 4.352594025656086e-07 0.0 1.9102769333259758e-08 4.0045647045042383e-07 0.0
13.125 2.2132100984113525e-08 4.1895752058042487e-07 0.0 1.7870307555481073e-08 3.806761502251309e-07 0.0
13.375 2.1834016428553025e-08 4.044947018303814e-07 0.0 1.6307133999928847e-08 3.551332920896655e-07 0.0
13.625 2.014393663491065e-08 3.814669758294873e-07 0.0 1.5437003952307673e-08 3.33710028698744e-07 0.0
13.875 2.074027760316365e-08 3.57144283096711e-07 0.0 1.5042660793580955e-08 3.1902160447638134e-07 0.0
14.125 1.8761669793638012e-08 3.5181163608955174e-07 0.0 1.3695396142790483e-08 3.0328336093855476e-07 0.0
14.375 1.75235300793482e-08 3.314317272215799e-07 0.0 1.3134826809464332e-08 2.8695532706349974e-07 0.0
14.625 1.665511307935375e-08 3.0514074820695795e-07 0.0 1.2150353952323665e-08 2.6726150763583395e-07 0.0
14.875 1.5097294095230856e-08 3.057269709161683e-07 0.0 1.1261063761849492e-08 2.5125039169646667e-07 0.0
15.125 1.5506212317452895e-08 2.962550139099982e-07 0.0 1.0308535857088787e-08 2.385475905421989e-07 0.0
15.375 1.2386581698399423e-08 2.8569041267222485e-07 0.0 1.0246135682488841e-08 2.2162971252811733e-07 0.0
15.625 1.4475178650789799e-08 2.697983127301104e-07 0.0 8.921147190429717e-09 2.0946534191141827e-07 0.0
15.875 1.1364206746018737e-08 2.594952848987181e-07 0.0 8.626658079320551e-09 1.9818260656016308e-07 0.0
16.125 1.0875337904758217e-08 2.4314363659624656e-07 0.0 8.084312412653092e-09 1.8396585205518977e-07 0.0
16.375 1.181743890476034e-08 2.3432255373925012e-07 0.0 7.800386650750506e-09 1.7097982306086938e-07 0.0
16.625 1.0507809047615956e-08 2.2628726339030169e-07 0.0 7.464975507897085e-09 1.6474931540918017e-07 0.0
16.875 9.378199206347046e-09 2.1772890236793551e-07 0.0 6.37443311106927e-09 1.5431711866795324e-07 0.0
17.125 9.480049365082657e-09 2.074702338753366e-07 0.0 6.271022777740111e-09 1.4420751906648287e-07 0.0
17.375 8.36223911110502e-09 1.9830856713394865e-07 0.0 5.669580238054357e-09 1.3821481717316876e-07 0.0
17.625 7.984108095236277e-09 1.9327585851295617e-07 0.0 5.757219761866263e-09 1.3089505107306658e-07 0.0
17.875 6.854281158726725e-09 1.8106220549637302e-07 0.0 4.684861285682366e-09 1.2107700869418841e-07 0.0
18.125 6.17354171428138e-09 1.7635671217781446e-07 0.0 4.528663682507831e-09 1.1207431353907511e-07 0.0
18.375 7.620227190481975e-09 1.72654156496547e-07 0.0 4.708157952351309e-09 1.0585343607877849e-07 0.0
18.625 6.39920373015619e-09 1.6244697579638478e-07 0.0 4.020307253940856e-09 1.019040472569413e-07 0.0
18.875 5.86699850793702e-09 1.5618810059257315e-07 0.0 4.064244317428126e-09 9.27228354021415e-08 0.0
19.125 6.073558079362583e-09 1.5707732811475568e-07 0.0 3.5516047460069542e-09 8.867037441361719e-08 0.0
19.375 5.392144158732564e-09 1.4782083448082722e-07 0.0 3.4721150793371423e-09 8.585270844848475e-08 0.0
19.625 4.788460365084333e-09 1.4276862050877862e-07 0.0 3.1473651428341027e-09 7.838299241245093e-08 0.0
19.875 5.085276809525181e-09 1.3715896869735244e-07 0.0 3.0099782539440756e-09 7.67793620142735e-08 0.0
20.125 4.634244777781279e-09 1.3154612080206645e-07 0.0 2.611204857122984e-09 6.784457764834849e-08 0.0
20.375 3.9329074603176395e-09 1.2084383809612444e-07 0.0 2.4718293015654996e-09 6.671807467020958e-08 0.0
20.625 4.000791222222793e-09 1.1994229338657854e-07 0.0 2.033211698396903e-09 6.330048197156907e-08 0.0
20.875 4.042792349206794e-09 1.1697356438864935e-07 0.0 2.011016857125645e-09 5.977832225512354e-08 0.0
21.125 3.5475246984143134e-09 1.1769301949769023e-07 0.0 2.029730952364246e-09 5.848774280105447e-08 0.0
21.375 2.7170620634904633e-09 1.0364345380954425e-07 0.0 1.7115415872866527e-09 5.48387656853621e-08 0.0
21.625 3.050883714288317e-09 1.036796517032393e-07 0.0 1.6950577618905565e-09 5.3271568429278174e-08 0.0
21.875 3.1537394285752017e-09 1.0073120621667151e-07 0.0 1.9479794126799727e-09 4.919458897667192e-08 0.0
22.125 3.051885873017244e-09 9.791007199249323e-08 0.0 1.6460895872859717e-09 4.791680164890205e-08 0.0
22.375 2.418652984127425e-09 9.215872939143197e-08 0.0 1.527450857128894e-09 4.389751700052506e-08 0.0
22.625 2.3097900634945473e-09 8.796283707375669e-08 0.0 1.3446571904646653e-09 4.3357742856089954e-08 0.0
22.875 2.5573617777799573e-09 8.55173155256861e-08 0.0 1.2609994285605252e-09 4.064187631444907e-08 0.0
23.125 2.2952805079383333e-09 8.344409020547873e-08 0.0 1.1144133333222434e-09 3.729027562996215e-08 0.0
23.375 2.14729409523973e-09 8.146444532982581e-08 0.0 1.1685154285591946e-09 3.471027055015896e-08 0.0
23.625 2.240825714285865e-09 8.222398559666177e-08 0.0 1.0525998730067667e-09 3.443681632865278e-08 0.0
23.875 1.895675809523382e-09 7.770176990132445e-08 0.0 9.487623491985714e-10 3.112035740866423e-08 0.0
24.125 1.4825396825401905e-09 6.941766518959959e-08 0.0 9.133708571341015e-10 2.869574384600608e-08 0.0
24.375 2.0793650793677834e-09 6.844522496381655e-08 0.0 8.349206349143987e-10 2.812888959800343e-08 0.0
24.625 1.6333333333352207e-09 6.646990498992847e-08 0.0 8.242630476105399e-10 2.5365691402358392e-08 0.0
24.875 1.5365079365104183e-09 6.231264218324725e-08 0.0 6.451168888842239e-10 2.562171888130689e-08 0.0
25.125 1.539682539684141e-09 5.924036121574732e-08 0.0 7.460317460264443e-10 2.396113876778662e-08 0.0
25.375 1.0523809523796298e-09 5.7774755249514424e-08 0.0 7.365079364968056e-10 2.0054250640102675e-08 0.0
25.625 1.1650793650815164e-09 5.705679799266304e-08 0.0 6.031746031699562e-10 2.0068473674745083e-08 0.0
25.875 1.163492063492114e-09 5.5381710550969805e-08 0.0 5.730158730119666e-10 1.904853320629056e-08 0.0
26.125 1.0285714285724739e-09 5.08390580563527e-08 0.0 4.777777777731785e-10 1.621426448119266e-08 0.0
26.375 1.1650793650832105e-09 4.888446372014205e-08 0.0 5.428571428505889e-10 1.7073126577435427e-08 0.0
26.625 1.076190476191868e-09 4.660348078625032e-08 0.0 5.50793650790825e-10 1.661029058936704e-08 0.0
26.875 1.2126984126992164e-09 4.5473210030029694e-08 0.0 4.174603174538112e-10 1.6118244672552046e-08 0.0
27.125 1.1031746031744407e-09 4.482507900862957e-08 0.0 4.730158730117473e-10 1.5299001598348058e-08 0.0
27.375 9.444444444459506e-10 4.0832376939597785e-08 0.0 4.6507936507828745e-10 1.4227819556192345e-08 0.0
27.625 9.000000000002794e-10 3.906953401875161e-08 0.0 4.238095238046449e-10 1.3280068163418549e-08 0.0
27.875 7.698412698437646e-10 3.595623471728572e-08 0.0 3.5714285713783203e-10 1.2948103719203838e-08 0.0
28.125 8.857142857159858e-10 3.3398897371003915e-08 0.0 3.6507936507468005e-10 1.3644068823327402e-08 0.0
28.375 7.317460317472329e-10 3.536238943422504e-08 0.0 3.6031746031324886e-10 1.258937356207919e-08 0.0
28.625 4.857142857117206e-10 3.430231431018893e-08 0.0 3.5873015873062264e-10 1.2601587300997003e-08 0.0
28.875 6.523809523821409e-10 3.1515873016125726e-08 0.0 2.8888888888500483e-10 1.1058112201096926e-08 0.0
29.125 7.365079365086641e-10 2.9412940749000763e-08 0.0 3.6507936507468005e-10 1.0771052950378154e-08 0.0
29.375 5.38095238095934e-10 2.8880952381037973e-08 0.0 3.174603174603682e-10 1.0136992609254339e-08 0.0
29.625 7.111111111137997e-10 2.76619047621658e-08 0.0 2.2857142856902565e-10 9.336507935482283e-09 0.0
29.875 5.920634920644676e-10 2.7803416939467616e-08 0.0 2.1269841269532961e-10 8.065079365199984e-09 0.0
30.125 3.7936507936574986e-10 2.7446274082241692e-08 0.0 2.2380952380759447e-10 8.492063492291854e-09 0.0
30.375 5.523809523819216e-10 2.505127832312746e-08 0.0 1.619047619022128e-10 8.231746031995765e-09 0.0
30.625 6.269841269855824e-10 2.5379365079566257e-08 0.0 1.9047619047757617e-10 7.826984126145867e-09 0.0
30.875 4.746031746028439e-10 2.4336507936640033e-08 0.0 2.047619047584816e-10 7.784126983831699e-09 0.0
31.125 3.349206349200786e-10 2.3319532291396668e-08 0.0 2.174603174567608e-10 5.949206349775693e-09 0.0
31.375 4.079365079377251e-10 2.2315873016024237e-08 0.0 2.476190476181385e-10 5.415873015899089e-09 0.0
31.625 3.2222222222349345e-10 2.129706773310253e-08 0.0 1.2063492063195836e-10 5.057142856822877e-09 0.0
31.875 3.6984126984119343e-10 1.9907936508014364e-08 0.0 1.3333333333023756e-10 4.507936508454935e-09 0.0
32.125 3.2857142857263305e-10 1.993650793660328e-08 0.0 1.4761904762130738e-10 4.4365079366302795e-09 0.0
32.375 2.2857142857241378e-10 1.9151035987022193e-08 0.0 1.3333333333023756e-10 4.149206350246085e-09 0.0
32.625 6.984126984053562e-11 1.8058730158769434e-08 0.0 1.7460317460388014e-10 3.9603174589557255e-09 0.0
32.875 2.3650793650756773e-10 1.6355797891889293e-08 0.0 1.777777777725207e-10 4.149206349812404e-09 0.0
33.125 5.714285714225641e-11 1.529047619053779e-08 0.0 1.4920634920732173e-10 3.3380952375091505e-09 0.0
33.375 3.1587301587435385e-10 1.6022222222307047e-08 0.0 1.6507936507762964e-10 3.468253968741397e-09 0.0
33.625 2.476190476198326e-10 1.4566666666664726e-08 0.0 1.2698412698279203e-10 3.306349205057027e-09 0.0
33.875 2.3174603174613655e-10 1.5271428571641144e-08 0.0 1.2063492063195836e-10 3.0936507940896446e-09 0.0
34.125 2.2857142857071972e-10 1.5882539682575154e-08 0.0 1.682539682564346e-10 2.884126984112334e-09 0.0
34.375 2.365079365092618e-10 1.3080952381071091e-08 0.0 9.523809523539995e-11 2.6952380945566984e-09 0.0
34.625 3.1587301587435385e-10 1.2877777777790204e-08 0.0 1.1587301587391531e-10 2.93015873066918e-09 0.0
34.875 1.587301587301841e-10 1.240365927557361e-08 0.0 1.0317460317224797e-10 2.498412697863814e-09 0.0
35.125 1.4444444444419648e-10 1.1257627529400599e-08 0.0 9.523809523878809e-11 2.4682539679667104e-09 0.0
35.375 8.571428571423165e-11 1.0633818005778475e-08 0.0 8.253968253712075e-11 2.3619047620493383e-09 0.0
35.625 3.190476190497707e-10 1.0758730158719546e-08 0.0 1.0793650793367916e-10 2.4634920635542568e-09 0.0
35.875 1.3809523809505688e-10 1.0008178844098537e-08 0.0 1.0158730158962175e-10 2.265079365173714e-09 0.0
36.125 1.4285714285818213e-10 9.698655034629227e-09 0.0 1.0952380951969351e-10 2.2682539681153496e-09 0.0
36.375 2.5079365079355535e-10 1.0541754513532144e-08 0.0 8.888888888795442e-11 2.1285714289255575e-09 0.0
36.625 1.920634920652846e-10 9.30683387859654e-09 0.0 9.523809523878809e-11 1.9904761907729024e-09 0.0
36.875 9.047619047566284e-11 9.117460317547427e-09 0.0 4.4444444442283144e-11 2.0888888884688234e-09 0.0
37.125 7.777777777738363e-11 8.415873015946325e-09 0.0 1.0158730158623362e-10 1.9031746038063874e-09 0.0
37.375 2.5396825396558406e-11 8.839924875870403e-09 0.0 5.079365079311681e-11 2.1031746032240672e-09 0.0
37.625 6.031746031767325e-11 6.611111111082691e-09 0.0 3.174603174739207e-11 2.0841269834058485e-09 0.0
37.875 3.174603174569801e-11 7.508421180212489e-09 0.0 5.079365079311681e-11 2.036507936679227e-09 0.0
38.125 1.3333333333531976e-10 7.433333333356409e-09 0.0 1.1111111111248412e-10 1.7269841273183373e-09 0.0
38.375 7.142857142824403e-11 6.979365079363281e-09 0.0 1.0158730158623362e-10 1.4396825396330998e-09 0.0
38.625 1.2539682539677768e-10 7.101587301723555e-09 0.0 9.047619047396877e-11 1.3666666667713073e-09 0.0
38.875 2.5396825396558406e-11 6.742857142918394e-09 0.0 5.079365079311681e-11 1.3492063488575873e-09 0.0
39.125 1.1269841269849847e-10 6.404761904860168e-09 0.0 5.714285714395048e-11 1.1714285719829215e-09 0.0
39.375 7.936507936509205e-11 6.0349206348919195e-09 0.0 7.14285714248559e-11 1.3587301583330158e-09 0.0
39.625 2.5396825396558406e-11 5.411111111052955e-09 0.0 4.6031746031685626e-11 7.539682537159587e-10 0.0
39.875 1.2698412698279203e-11 5.898412698535343e-09 0.0 4.4444444442283144e-11 7.920634922681941e-10 0.0
40.125 6.666666666681285e-11 5.234920634944375e-09 0.0 8.253968254050888e-11 8.777777779807316e-10 0.0
40.375 1.2698412698279203e-11 5.236507936632034e-09 0.0 5.238095237913116e-11 6.253968259060938e-10 0.0
40.625 1.2698412698279203e-11 4.344444444438159e-09 0.0 4.4444444445671276e-11 7.634920625408659e-10 0.0
40.875 6.349206349139601e-12 4.755555555520808e-09 0.0 3.809523809483761e-11 6.365079372860211e-10 0.0
41.125 5.396825397022771e-11 4.990476190440667e-09 0.0 6.984126983884155e-11 6.238095244352759e-10 0.0
41.375 6.666666666681285e-11 4.282539682576823e-09 0.0 5.714285714395048e-11 5.460317454263064e-10 0.0
41.625 0.0 4.7000000000306345e-09 0.0 3.809523809483761e-11 4.952380946738472e-10 0.0
41.875 6.349206349139601e-12 4.1158730159436725e-09 0.0 4.4444444442283144e-11 5.333333338766039e-10 0.0
42.125 6.666666666511878e-11 4.406349206353705e-09 0.0 2.5396825396558406e-11 5.714285713446371e-10 0.0
42.375 0.0 4.342857142858921e-09 0.0 4.4444444445671276e-11 4.4603174495852493e-10 0.0
42.625 5.87301587316589e-11 3.4920634920504977e-09 0.0 3.809523809483761e-11 4.3174603215484497e-10 0.0
42.875 0.0 4.1412698414825325e-09 0.0 2.5396825396558406e-11 4.968253970120268e-10 0.0
43.125 0.0 3.8730158729649924e-09 0.0 3.809523809483761e-11 3.3015873021624564e-10 0.0
43.375 5.238095238082523e-11 3.112698412769451e-09 0.0 5.714285714395048e-11 2.6666666704672215e-10 0.0
43.625 6.349206349139601e-12 3.5190476191143856e-09 0.0 5.079365078972868e-11 2.9206349231453155e-10 0.0
43.875 0.0 3.009523809414244e-09 0.0 3.809523809483761e-11 1.5238095204053725e-10 0.0
44.125 0.0 2.895238095329631e-09 0.0 5.079365079311681e-11 1.5238095182369682e-10 0.0
44.375 6.031746031767325e-11 2.895238095275421e-09 0.0 1.904761904911287e-11 1.793650798633667e-10 0.0
44.625 0.0 2.273015872961484e-09 0.0 5.079365079311681e-11 8.888888887101376e-11 0.0
44.875 0.0 2.465079365187705e-09 0.0 2.5396825396558406e-11 5.0793650535618795e-11 0.0
45.125 0.0 2.0444444444127872e-09 0.0 1.9047619045724738e-11 6.34920638200448e-11 0.0
45.375 0.0 1.8158730158640904e-09 0.0 1.2698412698279203e-11 1.2698412633904699e-11 0.0
45.625 0.0 1.930158730219754e-09 0.0 2.5396825396558406e-11 1.0158730128807802e-10 0.0
45.875 0.0 1.701587301562637e-09 0.0 5.079365079650494e-11 5.0793650535618795e-11 0.0
46.125 0.0 1.7650793651658413e-09 0.0 1.2698412698279203e-11 3.809523811855453e-11 0.0
46.375 5.3968253968533645e-11 1.7269841268846564e-09 0.0 2.5396825393170274e-11 3.809523811855453e-11 0.0
46.625 0.0 1.6126984127458333e-09 0.0 1.2698412698279203e-11 8.88888890878542e-11 0.0
46.875 5.396825397022771e-11 1.6761904761864073e-09 0.0 3.174603174739207e-11 1.015873017217589e-10 0.0
47.125 0.0 1.333333333390467e-09 0.0 2.5396825396558406e-11 2.5396825267809398e-11 0.0
47.375 0.0 1.4476190475835003e-09 0.0 6.349206350833667e-12 3.8095238335394965e-11 0.0
47.625 0.0 1.3206349206481421e-09 0.0 1.2698412698279203e-11 3.809523811855453e-11 0.0
47.875 0.0 1.1809523810246692e-09 0.0 6.3492063474455355e-12 1.1428571435566359e-10 0.0
48.125 0.0 1.0666666666147955e-09 0.0 1.2698412698279203e-11 2.5396825484649832e-11 0.0
48.375 0.0 1.2571428570991479e-09 0.0 3.809523809483761e-11 1.2698412633904699e-11 0.0
48.625 0.0 1.269841269949893e-09 0.0 1.904761904911287e-11 2.5396825267809398e-11 0.0
48.875 0.0 1.0666666666147955e-09 0.0 3.174603174400394e-11 5.079365075245923e-11 0.0
49.125 0.0 9.65079365109877e-10 0.0 3.174603174739207e-11 2.5396825484649832e-11 0.0
49.375 0.0 1.257142857153358e-09 0.0 1.9047619045724738e-11 1.0158730193859933e-10 0.0
49.625 0.0 9.396825396794373e-10 0.0 1.2698412698279203e-11 3.8095237901714096e-11 0.0
49.875 0.0 1.1301587301095796e-09 0.0 1.904761904911287e-11 2.5396825267809398e-11 0.0
50.125 0.0 1.0031746032284315e-09 0.0 1.904761904911287e-11 2.5396825267809398e-11 0.0
50.375 0.0 1.180952380970459e-09 0.0 3.174603174400394e-11 3.8095238335394965e-11 0.0
50.625 0.0 1.117460317475675e-09 0.0 1.9047619045724738e-11 5.0793650535618795e-11 0.0
50.875 0.0 9.904761904861066e-10 0.0 1.904761904911287e-11 2.5396825484649832e-11 0.0
51.125 0.0 8.888888888727679e-10 0.0 0.0 1.2698412850745133e-11 0.0
51.375 0.0 6.476190476359563e-10 0.0 2.5396825396558406e-11 1.2698412633904699e-11 0.0
51.625 0.0 8.76190476130443e-10 0.0 2.5396825396558406e-11 1.2698412633904699e-11 0.0
51.875 0.0 1.0158730159165463e-09 0.0 1.2698412698279203e-11 2.5396825484649832e-11 0.0
52.125 0.0 8.380952380660986e-10 0.0 1.2698412698279203e-11 1.2698412850745133e-11 0.0
52.375 0.0 5.206349207548082e-10 0.0 1.2698412698279203e-11 3.809523811855453e-11 0.0
52.625 0.0 8.888888888185578e-10 0.0 6.349206350833667e-12 0.0 0.0
52.875 0.0 4.190476189246291e-10 0.0 1.2698412698279203e-11 0.0 0.0
53.125 0.0 6.349206350562617e-10 0.0 1.9047619045724738e-11 5.079365075245923e-11 0.0
53.375 0.0 7.492063491408747e-10 0.0 1.9047619045724738e-11 1.2698412633904699e-11 0.0
53.625 0.0 6.09523809625822e-10 0.0 2.5396825396558406e-11 1.2698412850745133e-11 0.0
53.875 0.0 2.666666666672514e-10 0.0 1.904761904911287e-11 0.0 0.0
54.125 0.0 2.0317460311825714e-10 0.0 0.0 3.809523811855453e-11 0.0
54.375 0.0 3.8095238096870487e-10 0.0 1.904761904911287e-11 1.2698412633904699e-11 0.0
54.625 0.0 2.2857142854869686e-10 0.0 1.9047619045724738e-11 0.0 0.0
54.875 0.0 2.2857142865711708e-10 0.0 6.349206350833667e-12 0.0 0.0
55.125 0.0 7.619047618289895e-11 0.0 6.3492063474455355e-12 2.5396825267809398e-11 0.0
55.375 0.0 1.7777777774202752e-10 0.0 0.0 1.2698412633904699e-11 0.0
55.625 0.0 2.1587301586058205e-10 0.0 2.5396825396558406e-11 1.2698412633904699e-11 0.0
55.875 0.0 1.269841269895683e-10 0.0 1.2698412698279203e-11 1.2698412633904699e-11 0.0
56.125 0.0 1.6507936516233293e-10 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
56.375 0.0 1.0158730155912857e-10 0.0 0.0 0.0 0.0
56.625 0.0 8.888888881680365e-11 0.0 1.2698412698279203e-11 2.5396825484649832e-11 0.0
56.875 0.0 1.0158730161333868e-10 0.0 1.2698412698279203e-11 0.0 0.0
57.125 0.0 7.619047618289895e-11 0.0 1.2698412698279203e-11 0.0 0.0
57.375 0.0 1.0158730155912857e-10 0.0 3.174603174739207e-11 1.2698412633904699e-11 0.0
57.625 0.0 7.619047623710906e-11 0.0 1.2698412698279203e-11 3.809523811855453e-11 0.0
57.875 0.0 5.079365075245923e-11 0.0 1.2698412698279203e-11 3.8095237901714096e-11 0.0
58.125 0.0 3.809523811855453e-11 0.0 6.3492063474455355e-12 0.0 0.0
58.375 0.0 1.0158730161333868e-10 0.0 1.904761904911287e-11 0.0 0.0
58.625 0.0 2.5396825376229615e-11 0.0 1.2698412698279203e-11 3.8095237901714096e-11 0.0
58.875 0.0 0.0 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
59.125 0.0 7.619047618289895e-11 0.0 1.904761904911287e-11 1.2698412633904699e-11 0.0
59.375 0.0 5.079365080666934e-11 0.0 1.2698412698279203e-11 1.2698412633904699e-11 0.0
59.625 0.0 0.0 0.0 6.349206350833667e-12 1.2698412850745133e-11 0.0
59.875 0.0 5.079365075245923e-11 0.0 1.2698412698279203e-11 0.0 0.0
60.125 0.0 1.0158730161333868e-10 0.0 0.0 1.2698412850745133e-11 0.0
60.375 0.0 2.5396825376229615e-11 0.0 0.0 1.2698412850745133e-11 0.0
60.625 0.0 3.809523811855453e-11 0.0 6.3492063474455355e-12 2.5396825484649832e-11 0.0
60.875 0.0 2.5396825430439723e-11 0.0 0.0 1.2698412850745133e-11 0.0
61.125 0.0 2.5396825430439723e-11 0.0 6.349206350833667e-12 0.0 0.0
61.375 0.0 2.5396825376229615e-11 0.0 6.3492063474455355e-12 0.0 0.0
61.625 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
61.875 0.0 2.5396825430439723e-11 0.0 1.904761904911287e-11 3.8095238335394965e-11 0.0
62.125 0.0 0.0 0.0 6.3492063474455355e-12 2.5396825267809398e-11 0.0
62.375 0.0 0.0 0.0 6.349206350833667e-12 2.5396825484649832e-11 0.0
62.625 0.0 0.0 0.0 6.3492063474455355e-12 2.5396825267809398e-11 0.0
62.875 0.0 0.0 0.0 6.3492063474455355e-12 2.5396825267809398e-11 0.0
63.125 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
63.375 0.0 0.0 0.0 0.0 2.5396825484649832e-11 0.0
63.625 0.0 0.0 0.0 6.349206350833667e-12 0.0 0.0
63.875 0.0 0.0 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
64.125 0.0 0.0 0.0 6.349206350833667e-12 2.5396825484649832e-11 0.0
64.375 0.0 0.0 0.0 6.349206350833667e-12 2.5396825484649832e-11 0.0
64.625 0.0 0.0 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
64.875 0.0 0.0 0.0 6.349206350833667e-12 1.2698412633904699e-11 0.0
65.125 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 6.3492063474455355e-12 0.0 0.0
65.875 0.0 0.0 0.0 0.0 1.2698412850745133e-11 0.0
66.125 0.0 0.0 0.0 6.349206350833667e-12 0.0 0.0
66.375 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
66.625 0.0 0.0 0.0 6.3492063474455355e-12 0.0 0.0
66.875 0.0 0.0 0.0 1.2698412698279203e-11 1.2698412633904699e-11 0.0
67.125 0.0 0.0 0.0 1.2698412698279203e-11 0.0 0.0
67.375 0.0 0.0 0.0 6.349206350833667e-12 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
68.125 0.0 0.0 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
68.375 0.0 0.0 0.0 0.0 1.2698412633904699e-11 0.0
68.625 0.0 0.0 0.0 6.349206350833667e-12 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 6.3492063474455355e-12 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 6.349206350833667e-12 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 6.3492063474455355e-12 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_31.36mrad_final.txt <==
0.125 4.2776055208601604e-07 2.1988240180603464e-05 0.0 1.4760062512042144e-06 6.690701525117145e-05 0.0
0.375 4.238650377634278e-07 1.9371832265605603e-05 0.0 2.104478894000047e-06 0.00021287809225955468 0.0
0.625 3.5408841574192604e-07 1.7080773629927853e-05 0.0 1.958672391881944e-06 0.0003074834137397435 0.0
0.875 3.2805111415054676e-07 1.2915709472743935e-05 0.0 1.3463674301829533e-06 0.00015992912788587057 0.0
1.125 3.183210440430353e-07 9.925924300022788e-06 0.0 8.44571442193746e-07 5.849476718109792e-05 0.0
1.375 3.01899390580637e-07 8.003336190527536e-06 0.0 5.842379728817922e-07 2.324908575848932e-05 0.0
1.625 2.9648090245158715e-07 6.409139192312067e-06 0.0 4.605036818172108e-07 1.0074958649991745e-05 0.0
1.875 2.8395206804298855e-07 5.120033414386524e-06 0.0 4.236638953010159e-07 6.6569316105012655e-06 0.0
2.125 2.843499604300716e-07 4.378083447029727e-06 0.0 3.933862039139074e-07 4.709493071645239e-06 0.0
2.375 2.730506493333138e-07 3.6632583649641296e-06 0.0 3.753267573225044e-07 3.693025402968283e-06 0.0
2.625 2.548956510967696e-07 3.011747033899992e-06 0.0 3.598866024838168e-07 2.967149333525784e-06 0.0
2.875 2.36694183010756e-07 2.7173548556959424e-06 0.0 3.4000214246235173e-07 2.683313267150679e-06 0.0
3.125 2.157282341505627e-07 2.4667331651051646e-06 0.0 3.1643548647312913e-07 2.241246973215473e-06 0.0
3.375 2.0724792541937914e-07 2.1544575619124654e-06 0.0 2.8823321489249283e-07 2.2272299497642445e-06 0.0
3.625 1.8633573346239883e-07 1.984663460246201e-06 0.0 2.572052698064772e-07 2.022853875430718e-06 0.0
3.875 1.691013879570378e-07 1.8438577527845061e-06 0.0 2.3107159145164916e-07 2.081600515666188e-06 0.0
4.125 1.528635507527412e-07 1.7415717787524197e-06 0.0 2.067727368064758e-07 2.1319435889233023e-06 0.0
4.375 1.4173304030114504e-07 1.568310955817352e-06 0.0 1.809198098817575e-07 2.081573987052789e-06 0.0
4.625 1.2467269690327499e-07 1.4496520861079492e-06 0.0 1.5872198593552701e-07 2.237336928127961e-06 0.0
4.875 1.1555434636564167e-07 1.3388372920756315e-06 0.0 1.3603189036564158e-07 2.2723820113752183e-06 0.0
5.125 1.0436598868823299e-07 1.278860708731484e-06 0.0 1.212029839140444e-07 2.282505712257162e-06 0.0
5.375 9.574231939789677e-08 1.2185569081186206e-06 0.0 1.0517001336565293e-07 2.212514061331939e-06 0.0
5.625 8.991534954842616e-08 1.104853985720147e-06 0.0 9.259927977424084e-08 2.022848130246984e-06 0.0
5.875 7.782857062371314e-08 1.025701188354678e-06 0.0 7.985024941940425e-08 1.7911510990314093e-06 0.0
6.125 6.743653707531167e-08 9.560486291611725e-07 0.0 7.084780050542201e-08 1.5956584622582029e-06 0.0
6.375 6.199590047316992e-08 9.007761315483207e-07 0.0 6.28281186451996e-08 1.351496159957108e-06 0.0
6.625 5.7284786709716986e-08 8.252830022256914e-07 0.0 5.543917870972124e-08 1.1886483736777212e-06 0.0
6.875 5.176555217207438e-08 7.415026320323074e-07 0.0 4.705604755917839e-08 1.0362738407639158e-06 0.0
7.125 4.6670007655941526e-08 6.857842715804019e-07 0.0 4.233292250540274e-08 9.057072893985368e-07 0.0
7.375 4.487664808604434e-08 6.465707938601824e-07 0.0 3.729539408604464e-08 8.107559067756101e-07 0.0
7.625 4.016937427958199e-08 6.068375240537993e-07 0.0 3.343476561292339e-08 7.102772268067353e-07 0.0
7.875 3.530818180646794e-08 5.458540580859333e-07 0.0 2.941969125808125e-08 6.258289548605666e-07 0.0
8.125 3.2878463311851747e-08 5.27877620935482e-07 0.0 2.614608696775478e-08 5.663693583230281e-07 0.0
8.375 2.9279969333351036e-08 4.851189490107902e-07 0.0 2.246485362367002e-08 5.007335919898466e-07 0.0
8.625 2.668705260216264e-08 4.5596073697837074e-07 0.0 2.120982666668414e-08 4.5308653788273933e-07 0.0
8.875 2.4367943354851326e-08 4.2749714147284623e-07 0.0 1.818837268818108e-08 4.0447367669917394e-07 0.0
9.125 2.05575737634524e-08 4.077366226235598e-07 0.0 1.6334644688185523e-08 3.575456615917405e-07 0.0
9.375 1.975874916130766e-08 3.6965272972019144e-07 0.0 1.3983568236569416e-08 3.20910073462171e-07 0.0
9.625 1.7652216000004388e-08 3.5711316174176044e-07 0.0 1.3034388096782343e-08 2.885760912261365e-07 0.0
9.875 1.535129746237298e-08 3.2819561911811364e-07 0.0 1.1405858741942712e-08 2.6445175618295454e-07 0.0
10.125 1.3800536473123822e-08 3.0713255716124737e-07 0.0 1.0477922709682642e-08 2.3561887220447351e-07 0.0
10.375 1.3921500559141321e-08 2.7977103664509587e-07 0.0 9.201663709683644e-09 2.153215728064933e-07 0.0
10.625 1.3286642537648211e-08 2.651282067850033e-07 0.0 8.748288655923103e-09 1.949210643228125e-07 0.0
10.875 1.0649945763449184e-08 2.5280289059134296e-07 0.0 7.462284978497876e-09 1.7513408263458013e-07 0.0
11.125 9.613811913985077e-09 2.3640393398915126e-07 0.0 7.262135075275278e-09 1.5839234809682246e-07 0.0
11.375 9.714463655916628e-09 2.2943873930110232e-07 0.0 6.554557817208364e-09 1.4087990322659682e-07 0.0
11.625 7.895495569889512e-09 2.055503845698175e-07 0.0 5.4315632688188445e-09 1.2673739846198566e-07 0.0
11.875 8.6095889032292e-09 1.920690115268678e-07 0.0 5.338627741940103e-09 1.1479242811830107e-07 0.0
12.125 6.852429935480983e-09 1.8062546151609076e-07 0.0 4.657673000005313e-09 1.0613167030122401e-07 0.0
12.375 6.41364529032891e-09 1.6928477707540664e-07 0.0 4.250356279573411e-09 9.805092930127452e-08 0.0
12.625 5.116481376347037e-09 1.5997201994617772e-07 0.0 3.6444651827982817e-09 8.392245807564268e-08 0.0
12.875 5.976780172045597e-09 1.5161370587099933e-07 0.0 3.4137388387145634e-09 7.878362348362911e-08 0.0
13.125 4.857082838719009e-09 1.4366847351612627e-07 0.0 3.186531107532295e-09 7.050657564527333e-08 0.0
13.375 5.524650924726666e-09 1.3302837772045505e-07 0.0 2.5785177204342194e-09 6.38355870971434e-08 0.0
13.625 4.621501978499121e-09 1.2803332327961082e-07 0.0 2.631074881724501e-09 5.769541629055495e-08 0.0
13.875 4.352463913978564e-09 1.1996593517202086e-07 0.0 2.429807806456248e-09 5.382112280600138e-08 0.0
14.125 3.5241651612966083e-09 1.1697871427971524e-07 0.0 1.977554473121942e-09 4.8799266849750174e-08 0.0
14.375 3.1116199569938407e-09 1.049738975267625e-07 0.0 1.9063756559210073e-09 4.3959194193391934e-08 0.0
14.625 3.895726967741107e-09 9.587835438714006e-08 0.0 1.9698334623710265e-09 4.132761748391802e-08 0.0
14.875 2.8514598279660248e-09 9.035335733339144e-08 0.0 1.661971483873215e-09 3.80584561503498e-08 0.0
15.125 2.9891685161322225e-09 8.451001625814315e-08 0.0 1.6029822258114982e-09 3.4046948043427866e-08 0.0
15.375 2.132788559144536e-09 7.983329783879602e-08 0.0 1.4338248172076284e-09 3.069672122567313e-08 0.0
15.625 2.399346795707123e-09 7.594546577420892e-08 0.0 1.3443980107562628e-09 2.7367002043005018e-08 0.0
15.875 1.8525448172069554e-09 7.017098327966324e-08 0.0 1.3269440752764579e-09 2.55780655162045e-08 0.0
16.125 1.9407977634507094e-09 6.754569120435224e-08 0.0 1.1400494623688042e-09 2.4847357451293975e-08 0.0
16.375 1.8099713548428423e-09 6.36209549247568e-08 0.0 9.393827096808261e-10 2.2259728817575902e-08 0.0
16.625 1.5957853333400465e-09 6.170475565594503e-08 0.0 9.257437741967548e-10 1.8252659645117027e-08 0.0
16.875 1.2507175053840558e-09 5.6767652935536036e-08 0.0 7.581098387163916e-10 1.779503426904694e-08 0.0
17.125 1.3692584516190946e-09 5.286129604300995e-08 0.0 6.699801720491195e-10 1.6580684838790258e-08 0.0
17.375 1.390627569900376e-09 5.56889315699667e-08 0.0 6.773550967760196e-10 1.4333599258030405e-08 0.0
17.625 1.4214286451696574e-09 4.804533010758431e-08 0.0 7.244368494638991e-10 1.3510412063947631e-08 0.0
17.875 1.1169594838795151e-09 4.809748164520287e-08 0.0 4.5075092473435157e-10 1.1372407183389381e-08 0.0
18.125 1.0932544946318413e-09 4.749885458072605e-08 0.0 5.310203010784034e-10 1.0995634064283472e-08 0.0
18.375 6.654507096794386e-10 4.541870597855684e-08 0.0 4.362494838774391e-10 1.1348427268981047e-08 0.0
18.625 9.642434408667418e-10 4.186262275260202e-08 0.0 4.5831041935669756e-10 9.457822107840179e-09 0.0
18.875 5.736429677456647e-10 3.960591410761519e-08 0.0 3.731198387130002e-10 8.425886537859022e-09 0.0
19.125 7.572003871023376e-10 3.383652902143189e-08 0.0 4.068710645194196e-10 8.223872429509622e-09 0.0
19.375 7.346782365632356e-10 3.4263994408575103e-08 0.0 2.396381290323583e-10 7.398360688513385e-09 0.0
19.625 5.557998709708467e-10 3.186162303225404e-08 0.0 2.847588494654153e-10 7.382548946298362e-09 0.0
19.875 6.528735053816672e-10 3.0300764258074176e-08 0.0 3.1591473118652087e-10 6.342956946031424e-09 0.0
20.125 4.1335359140060257e-10 2.987445544077954e-08 0.0 2.7004354838827986e-10 6.341833419629302e-09 0.0
20.375 4.664976774232306e-10 2.7111683483877153e-08 0.0 2.7287932258593644e-10 6.2521869244325234e-09 0.0
20.625 4.284974193596183e-10 2.419459273111436e-08 0.0 2.442293763467397e-10 5.240400344241371e-09 0.0
20.875 2.901866236589218e-10 2.648972881709932e-08 0.0 1.832735913986222e-10 5.033983914177337e-09 0.0
21.125 4.995864516178685e-10 2.5206426580649983e-08 0.0 1.6571086021525136e-10 4.6503221503603476e-09 0.0
21.375 3.669148387143144e-10 2.4112651612862804e-08 0.0 2.2357322580995962e-10 4.1987772902638e-09 0.0
21.625 3.8393531183252043e-10 2.1084552258076933e-08 0.0 1.5340501075379945e-10 4.101117677553744e-09 0.0
21.875 2.1339956989437612e-10 2.1455462150422183e-08 0.0 1.7956989247744663e-10 4.08516688174803e-09 0.0
22.125 3.5070309677820823e-10 1.9270648172006353e-08 0.0 1.2986856989111173e-10 3.894554322374406e-09 0.0
22.375 4.688172043061471e-10 1.9812178279465104e-08 0.0 1.1899640860285848e-10 2.8032134195268496e-09 0.0
22.625 9.462365591508766e-11 1.8578007526782146e-08 0.0 1.2580645161766016e-10 2.8776914408248228e-09 0.0
22.875 2.2365591398196331e-10 1.7584523655901152e-08 0.0 1.0752688171957294e-10 2.658110193434239e-09 0.0
23.125 2.709677419382366e-10 1.5877716989142398e-08 0.0 1.1397849462478019e-10 2.6481132044120503e-09 0.0
23.375 1.8064516129244007e-10 1.605263290317075e-08 0.0 9.032258064579652e-11 2.7029792687947862e-09 0.0
23.625 2.3655913978814266e-10 1.6922864516042682e-08 0.0 8.38709677439774e-11 2.4887060644717893e-09 0.0
23.875 2.2365591398111628e-10 1.5941257204224067e-08 0.0 9.462365591593469e-11 1.5997295484820873e-09 0.0
24.125 3.397849462392715e-10 1.4359343870879284e-08 0.0 6.451612903174376e-11 1.5703329035330824e-09 0.0
24.375 1.1182795699140517e-10 1.1831478709652338e-08 0.0 5.806451612992464e-11 1.4093471825769172e-09 0.0
24.625 1.0752688172296107e-10 1.2763504301014196e-08 0.0 6.021505376499372e-11 1.47841195698422e-09 0.0
24.875 1.9354838709777239e-10 1.1674895913877737e-08 0.0 3.225806451587188e-11 1.6204627095468133e-09 0.0
25.125 1.07526881721267e-10 1.1786900214975221e-08 0.0 7.526881720708919e-11 1.3691357419543318e-09 0.0
25.375 3.8709677421079136e-11 1.0447172903193299e-08 0.0 4.94623655896483e-11 1.5391736775090606e-09 0.0
25.625 1.2043010752659932e-10 9.484489032124182e-09 0.0 6.451612903174376e-11 1.221983655865129e-09 0.0
25.875 1.5053763441163728e-10 9.676064301037714e-09 0.0 5.5913978498243685e-11 8.946236561887394e-10 0.0
26.125 8.602150538582275e-12 8.84931612894508e-09 0.0 4.3010752687829175e-11 1.1096774191806519e-09 0.0
26.375 3.010752688164983e-11 9.043245161283013e-09 0.0 3.4408602150940966e-11 9.204301074572027e-10 0.0
26.625 8.602150536888209e-12 9.097457849359782e-09 0.0 2.1505376343914587e-11 8.344086022170696e-10 0.0
26.875 6.021505376414669e-11 8.786535913836522e-09 0.0 5.1612903224717383e-11 9.376344087003857e-10 0.0
27.125 1.6774193548626073e-10 7.82676817207375e-09 0.0 2.1505376343914587e-11 8.258064516496882e-10 0.0
27.375 8.602150537735242e-12 7.868295913849698e-09 0.0 3.44086021543291e-11 1.0580645162100444e-09 0.0
27.625 6.021505376414669e-11 7.538745806431879e-09 0.0 2.1505376340526456e-11 9.892473117794134e-10 0.0
27.875 6.881720430272897e-11 7.161290322489676e-09 0.0 2.150537634730272e-11 9.548387094014676e-10 0.0
28.125 4.301075268444104e-12 6.258064516031711e-09 0.0 1.2903225807026379e-11 8.86021505621358e-10 0.0
28.375 6.021505376329966e-11 6.258064516085921e-09 0.0 1.7204301073776417e-11 7.913978494885829e-10 0.0
28.625 2.1505376344422807e-10 6.422580645158542e-09 0.0 2.5806451614052758e-11 6.623655914115428e-10 0.0
28.875 4.301075268444104e-12 5.5182795698661014e-09 0.0 1.2903225807026379e-11 7.483870968685163e-10 0.0
29.125 0.0 4.851612903225078e-09 0.0 3.0107526880802796e-11 6.365591397093986e-10 0.0
29.375 1.032258064528229e-10 5.497849462309228e-09 0.0 1.720430107716455e-11 6.107526883325151e-10 0.0
29.625 5.161290322641145e-11 5.440860214976509e-09 0.0 0.0 6.193548384662156e-10 0.0
29.875 5.5913978494855554e-11 6.064516129024571e-09 0.0 1.2903225807026379e-11 5.849462366303709e-10 0.0
30.125 5.5913978494855554e-11 5.247311827915159e-09 0.0 2.1505376343914587e-11 5.075268817407788e-10 0.0
30.375 5.161290322641145e-11 4.516129032235616e-09 0.0 4.3010752667500384e-12 6.193548388998965e-10 0.0
30.625 1.0752688172296107e-10 4.537634408545649e-09 0.0 4.30107527013817e-12 5.419354834682033e-10 0.0
30.875 0.0 4.623655913975518e-09 0.0 8.602150536888209e-12 3.95698925015342e-10 0.0
31.125 5.161290322641145e-11 4.645161290231341e-09 0.0 1.2903225807026379e-11 5.935483868724917e-10 0.0
31.375 0.0 4.129032258058706e-09 0.0 4.30107527013817e-12 6.451612907104609e-10 0.0
31.625 0.0 3.5913978494134073e-09 0.0 8.602150536888209e-12 5.677419352787677e-10 0.0
31.875 5.161290322641145e-11 3.956989247280284e-09 0.0 0.0 4.5591397844491066e-10 0.0
32.125 0.0 2.365591397844157e-09 0.0 4.30107527013817e-12 7.053763442484498e-10 0.0
32.375 0.0 2.5161290322312305e-09 0.0 4.3010752667500384e-12 6.53763440627321e-10 0.0
32.625 0.0 2.9677419354737656e-09 0.0 4.30107527013817e-12 3.0967741955836847e-10 0.0
32.875 5.161290322641145e-11 2.5161290322041254e-09 0.0 8.602150536888209e-12 3.8709677423112016e-10 0.0
33.125 5.161290322641145e-11 2.4086021505184338e-09 0.0 4.30107527013817e-12 2.752688171804227e-10 0.0
33.375 0.0 2.3870967742084005e-09 0.0 0.0 4.129032258248441e-10 0.0
33.625 0.0 1.8709677419273454e-09 0.0 8.602150536888209e-12 2.7526881707200246e-10 0.0
33.875 0.0 1.9999999999230703e-09 0.0 8.602150536888209e-12 2.2365591399297474e-10 0.0
34.125 5.5913978494855554e-11 2.0215053763415237e-09 0.0 0.0 2.2365591399297474e-10 0.0
34.375 0.0 1.9569892473030037e-09 0.0 4.30107527013817e-12 2.3225806456035614e-10 0.0
34.625 0.0 1.8064516128888253e-09 0.0 4.3010752667500384e-12 2.752688173972631e-10 0.0
34.875 1.1182795698971111e-10 1.3978494623205669e-09 0.0 0.0 3.870967739058595e-10 0.0
35.125 0.0 1.397849462374777e-09 0.0 0.0 2.8387096774780407e-10 0.0
35.375 0.0 1.268817204297737e-09 0.0 0.0 2.5806451637092054e-10 0.0
35.625 5.161290322641145e-11 2.086021505434254e-09 0.0 8.60215054027634e-12 2.408602150193173e-10 0.0
35.875 0.0 1.4408602149948435e-09 0.0 0.0 2.0645161274979174e-10 0.0
36.125 0.0 1.0107526881436568e-09 0.0 0.0 2.4946236569511893e-10 0.0
36.375 0.0 1.526881720451817e-09 0.0 0.0 2.1505376342559335e-10 0.0
36.625 0.0 1.0537634408450385e-09 0.0 4.3010752667500384e-12 2.2365591410139496e-10 0.0
36.875 0.0 1.2258064515963552e-09 0.0 0.0 2.236559136677141e-10 0.0
37.125 0.0 1.2043010752592169e-09 0.0 0.0 2.580645160456599e-10 0.0
37.375 0.0 1.2258064516234603e-09 0.0 0.0 1.8064516148132842e-10 0.0
37.625 0.0 7.526881720166818e-10 0.0 0.0 1.8924731204870981e-10 0.0
37.875 0.0 7.741935484080302e-10 0.0 0.0 1.8064516148132842e-10 0.0
38.125 0.0 7.956989246638534e-10 0.0 0.0 1.2903225764335918e-10 0.0
38.375 0.0 7.956989247451685e-10 0.0 8.602150536888209e-12 1.0322580648331608e-10 0.0
38.625 0.0 6.236559139938518e-10 0.0 4.30107527013817e-12 1.2043010750965866e-10 0.0
38.875 0.0 6.021505376567135e-10 0.0 0.0 7.74193547811719e-11 0.0
39.125 0.0 6.4516129027678e-10 0.0 0.0 9.462365591593469e-11 0.0
39.375 0.0 7.741935484080302e-10 0.0 4.30107527013817e-12 8.602150458961177e-12 0.0
39.625 0.0 8.602150537565835e-10 0.0 4.3010752667500384e-12 0.0 0.0
39.875 0.0 4.946236558897067e-10 0.0 0.0 8.602150567381395e-12 0.0
40.125 0.0 3.870967742040151e-10 0.0 0.0 0.0 0.0
40.375 0.0 4.301075268511867e-10 0.0 0.0 0.0 0.0
40.625 0.0 3.8709677417691005e-10 0.0 0.0 0.0 0.0
40.875 0.0 3.6559139789398183e-10 0.0 0.0 0.0 0.0
41.125 0.0 3.440860215026334e-10 0.0 0.0 0.0 0.0
41.375 0.0 2.3655913976273167e-10 0.0 0.0 0.0 0.0
41.625 0.0 3.2258064513839e-10 0.0 0.0 0.0 0.0
41.875 0.0 4.086021505411534e-10 0.0 0.0 0.0 0.0
42.125 0.0 3.4408602147552834e-10 0.0 0.0 0.0 0.0
42.375 0.0 3.655913978397717e-10 0.0 0.0 0.0 0.0
42.625 0.0 3.6559139789398183e-10 0.0 0.0 0.0 0.0
42.875 0.0 2.150537634526984e-10 0.0 0.0 0.0 0.0
43.125 0.0 5.806451612924701e-10 0.0 0.0 0.0 0.0
43.375 5.591397849654962e-11 3.0107526877414664e-10 0.0 0.0 0.0 0.0
43.625 0.0 2.580645161540801e-10 0.0 0.0 0.0 0.0
43.875 0.0 1.290322581041451e-10 0.0 0.0 0.0 0.0
44.125 0.0 2.150537633984883e-10 0.0 0.0 0.0 0.0
44.375 0.0 1.9354838714266513e-10 0.0 0.0 0.0 0.0
44.625 0.0 2.1505376337138324e-10 0.0 0.0 0.0 0.0
44.875 0.0 1.5053763441417838e-10 0.0 0.0 0.0 0.0
45.125 0.0 8.60215054027634e-11 0.0 0.0 0.0 0.0
45.375 0.0 1.9354838708845502e-10 0.0 0.0 0.0 0.0
45.625 0.0 2.150537633984883e-10 0.0 0.0 0.0 0.0
45.875 0.0 1.2903225807704005e-10 0.0 0.0 0.0 0.0
46.125 0.0 6.451612906562508e-11 0.0 0.0 0.0 0.0
46.375 0.0 1.0752688171279667e-10 0.0 0.0 0.0 0.0
46.625 0.0 2.1505376364243378e-11 0.0 0.0 0.0 0.0
46.875 0.0 6.451612903852003e-11 0.0 0.0 0.0 0.0
47.125 0.0 2.1505376337138324e-11 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_41.81mrad_final.txt <==
0.125 4.3390806888889033e-07 2.195554381183233e-05 0.0 1.5313714186348899e-06 8.617408587857013e-05 0.0
0.375 3.7191962139683304e-07 1.823225339128978e-05 0.0 1.9169851907144887e-06 0.0002483583235854477 0.0
0.625 3.4424498085713946e-07 1.3207369498656035e-05 0.0 1.323064492349357e-06 0.00014835036520188116 0.0
0.875 3.114314613650714e-07 8.828084999877787e-06 0.0 7.426444494762664e-07 3.961462500311631e-05 0.0
1.125 3.0144583434920396e-07 6.31009222383855e-06 0.0 4.773659244444987e-07 1.3719324192488537e-05 0.0
1.375 2.8408066965080086e-07 4.768394607926243e-06 0.0 3.979199672936529e-07 6.592673972724127e-06 0.0
1.625 2.655066916508123e-07 3.6912533618393235e-06 0.0 3.8304915352381987e-07 4.44594747585369e-06 0.0
1.875 2.558576626349451e-07 2.944221912165365e-06 0.0 3.705574970793744e-07 3.1759659610212498e-06 0.0
2.125 2.41680518698421e-07 2.4688495533403053e-06 0.0 3.4181587736508364e-07 2.4800966874735826e-06 0.0
2.375 2.218098581269835e-07 2.2289518737062056e-06 0.0 3.1101640981743993e-07 2.0606990808714424e-06 0.0
2.625 1.9942778238093394e-07 1.8641920551119205e-06 0.0 2.8723949303967374e-07 1.8789820534048218e-06 0.0
2.875 1.740862657460194e-07 1.7551787205879159e-06 0.0 2.55029332126973e-07 1.78627871673723e-06 0.0
3.125 1.4793488038092702e-07 1.6293947574610074e-06 0.0 2.216451032936362e-07 1.8685466945948977e-06 0.0
3.375 1.3592239834914696e-07 1.504022020088123e-06 0.0 1.9047379629363788e-07 1.958893623484276e-06 0.0
3.625 1.1979469949198007e-07 1.3464875681991497e-06 0.0 1.5460701438885462e-07 2.08779216027868e-06 0.0
3.875 1.1254983730151454e-07 1.1968003004764357e-06 0.0 1.2844397019043795e-07 2.184160274254607e-06 0.0
4.125 9.332203003168422e-08 1.1052126082943025e-06 0.0 1.0534792513486942e-07 2.2801584186761927e-06 0.0
4.375 8.282343939677001e-08 9.819755043659074e-07 0.0 8.302866418249377e-08 2.270184146534681e-06 0.0
4.625 7.572433863486131e-08 8.84069464770633e-07 0.0 7.058659997614448e-08 2.033245114510312e-06 0.0
4.875 6.076741599993973e-08 8.050250120639701e-07 0.0 5.832041788885328e-08 1.724496665525912e-06 0.0
5.125 5.681888949202137e-08 7.414790152385247e-07 0.0 4.8564650023774666e-08 1.3706516303741128e-06 0.0
5.375 4.7622204571383703e-08 6.555895758971359e-07 0.0 4.126258957140129e-08 1.072146017151135e-06 0.0
5.625 4.055221733328785e-08 6.01044861262237e-07 0.0 3.424157110314802e-08 8.316481435083388e-07 0.0
5.875 4.174852222216954e-08 5.602444481829765e-07 0.0 3.050274757934584e-08 6.765437466271697e-07 0.0
6.125 3.315545736505558e-08 4.911770527385651e-07 0.0 2.3885140174586815e-08 5.518533451752319e-07 0.0
6.375 2.532241219046042e-08 4.569959407464962e-07 0.0 2.080184051585808e-08 4.580145798968073e-07 0.0
6.625 2.4218949650770054e-08 4.318797425240784e-07 0.0 1.8362981420625525e-08 3.974719160720463e-07 0.0
6.875 2.2552767777756537e-08 3.6709805931761544e-07 0.0 1.4767392722213042e-08 3.434574529687139e-07 0.0
7.125 2.0109179714265164e-08 3.3869431466670996e-07 0.0 1.2455456499991347e-08 2.6596251219011997e-07 0.0
7.375 1.52447898412596e-08 3.250948900079684e-07 0.0 1.1748067023802696e-08 2.2915232107179918e-07 0.0
7.625 1.5553028158716798e-08 2.948989966587804e-07 0.0 9.772019285711551e-09 1.878836318966199e-07 0.0
7.875 1.2793771269830463e-08 2.698612708808745e-07 0.0 8.331171420628179e-09 1.5225605015883967e-07 0.0
8.125 1.0924043873011709e-08 2.3875707192864623e-07 0.0 7.1258520476147655e-09 1.3664519273005275e-07 0.0
8.375 8.673490888885472e-09 2.289790466587522e-07 0.0 6.167994301581618e-09 1.1757239284915493e-07 0.0
8.625 8.678765174590817e-09 2.082985414364946e-07 0.0 5.140624642851571e-09 1.0280637105573691e-07 0.0
8.875 7.73161304760765e-09 1.828527171824745e-07 0.0 4.568117309518749e-09 9.226596886491821e-08 0.0
9.125 6.589614888887265e-09 1.6564161107147858e-07 0.0 4.050076595234878e-09 7.783510165093686e-08 0.0
9.375 5.78903714284782e-09 1.5574154536515282e-07 0.0 3.729325611105506e-09 6.539342611931297e-08 0.0
9.625 5.856712476185735e-09 1.3613405143661776e-07 0.0 2.9587655872988054e-09 5.888977003959406e-08 0.0
9.875 5.431738444438738e-09 1.3335990606350915e-07 0.0 2.6941095079323157e-09 5.32059938807743e-08 0.0
10.125 4.388757269835149e-09 1.2159562592060913e-07 0.0 2.442532658725546e-09 4.3962282825606505e-08 0.0
10.375 3.846873555556162e-09 1.1453607154759114e-07 0.0 2.123530309521048e-09 4.016053502351336e-08 0.0
10.625 3.398421555552744e-09 1.060272871429113e-07 0.0 1.8179546745993155e-09 3.633209854779669e-08 0.0
10.875 3.2091988888788525e-09 9.629471353183846e-08 0.0 1.7051134444412983e-09 3.071773930184152e-08 0.0
11.125 2.627841777776431e-09 9.275351605574295e-08 0.0 1.3972624444425483e-09 2.6855820094997228e-08 0.0
11.375 2.9824606984050497e-09 7.917608629376361e-08 0.0 1.2863860793617458e-09 2.436531555541962e-08 0.0
11.625 2.1699516507895018e-09 7.949569736517771e-08 0.0 1.2359269206326673e-09 2.3274092317889655e-08 0.0
11.875 1.872124095235334e-09 7.497053690485732e-08 0.0 1.102316523806247e-09 1.9651026603151843e-08 0.0
12.125 1.4369441904747045e-09 6.977646412707349e-08 0.0 9.485622063482805e-10 1.5914245809177385e-08 0.0
12.375 1.3394333015840612e-09 6.50187159762991e-08 0.0 9.573565158705612e-10 1.4750411238143371e-08 0.0
12.625 1.4632072380915922e-09 6.145264632551701e-08 0.0 7.087379841265885e-10 1.4721329428700122e-08 0.0
12.875 1.2577088253944285e-09 5.788958646832116e-08 0.0 6.477526428548552e-10 1.2452080126778078e-08 0.0
13.125 9.647499365037654e-10 5.085996753181128e-08 0.0 5.79791809521781e-10 1.0943270730237077e-08 0.0
13.375 7.417257460296708e-10 4.8356684460447354e-08 0.0 5.033379206341476e-10 9.219286729866827e-09 0.0
13.625 8.680972698393516e-10 4.5535867666758514e-08 0.0 5.324565476163634e-10 9.360992793742105e-09 0.0
13.875 6.442658095233612e-10 3.9688842769924773e-08 0.0 3.4190672222009525e-10 1.0108857079757852e-08 0.0
14.125 6.664168571405792e-10 3.662080534129475e-08 0.0 3.773463253968273e-10 7.544181523629415e-09 0.0
14.375 6.476454285694251e-10 3.54657676350002e-08 0.0 3.135967777774182e-10 7.479714920891924e-09 0.0
14.625 7.627606349194541e-10 3.609134166673118e-08 0.0 3.1296700793410166e-10 6.917753650513905e-09 0.0
14.875 6.007920317450542e-10 3.104243457148189e-08 0.0 2.752913571405012e-10 5.459156063617951e-09 0.0
15.125 4.146479999972614e-10 3.143729396826189e-08 0.0 2.1228747619240476e-10 4.825127936092244e-09 0.0
15.375 3.58113238095054e-10 2.66370498492631e-08 0.0 1.9815423015609912e-10 4.282319206487181e-09 0.0
15.625 3.189944444431596e-10 2.497624569048674e-08 0.0 1.7731939682647337e-10 3.0051418094430293e-09 0.0
15.875 2.2373317460231616e-10 2.3805540579400044e-08 0.0 1.4639946031378011e-10 2.638726762050833e-09 0.0
16.125 4.6394914285615346e-10 2.462840711112222e-08 0.0 9.835211111310538e-11 2.332405873366021e-09 0.0
16.375 6.932665396825727e-10 2.353552098414806e-08 0.0 1.3092097618825705e-10 2.447111999582391e-09 0.0
16.625 2.173054920634644e-10 1.9637393309520452e-08 0.0 7.540711111087006e-11 2.545304444425897e-09 0.0
16.875 9.757933333288905e-11 2.0589975095270047e-08 0.0 9.784582539879819e-11 2.3808287937703357e-09 0.0
17.125 2.132948888879796e-10 2.039255638888759e-08 0.0 1.0333511110799365e-10 2.0038508253975365e-09 0.0
17.375 1.471286666658266e-10 1.8018912698378317e-08 0.0 8.073057142831742e-11 1.8112879044936483e-09 0.0
17.625 1.8096282539526684e-10 1.6925024063485896e-08 0.0 4.4236730157600195e-11 1.6417943180099467e-09 0.0
17.875 6.417425396765112e-11 1.6179707301619247e-08 0.0 4.126984127025444e-11 1.2761932062337056e-09 0.0
18.125 1.1179660317493686e-10 1.4858818825412394e-08 0.0 4.761904761769998e-11 1.1915162220592357e-09 0.0
18.375 1.3720060317349257e-10 1.3771145396793876e-08 0.0 3.832200000242875e-11 1.0503747301191663e-09 0.0
18.625 5.1303587301588865e-11 1.3656466031722889e-08 0.0 5.079365079311681e-11 1.1672344763912629e-09 0.0
18.875 1.1658685714231926e-10 1.3170204761866382e-08 0.0 4.761904761769998e-11 8.442296508138353e-10 0.0
19.125 5.934330158673026e-11 1.1231879365057769e-08 0.0 5.3968253968533645e-11 1.0028136823540812e-09 0.0
19.375 3.835282539739292e-11 1.1789451269801588e-08 0.0 3.4920634919420775e-11 8.712839366003047e-10 0.0
19.625 4.1689809523712577e-11 1.1755418888857207e-08 0.0 4.467120634987429e-11 1.052096825350339e-09 0.0
19.875 4.330790476043733e-11 1.0390507777747679e-08 0.0 2.5396825393170274e-11 8.033827302413379e-10 0.0
20.125 1.4911114285566925e-10 1.0508283333304736e-08 0.0 4.126984127025444e-11 7.799194285187938e-10 0.0
20.375 1.979228571417506e-11 8.452782857123683e-09 0.0 2.5396825396558406e-11 8.074429842189895e-10 0.0
20.625 3.4010857142625006e-11 9.528552539659826e-09 0.0 3.174603174739207e-11 8.729254601059708e-10 0.0
20.875 3.5178222221976085e-11 7.410404444398557e-09 0.0 3.4920634919420775e-11 5.761086351897815e-10 0.0
21.125 2.9055777777039495e-11 7.751742380938476e-09 0.0 2.5396825396558406e-11 7.054187302650214e-10 0.0
21.375 1.8333777778167814e-11 6.8626217460197435e-09 0.0 2.5396825396558406e-11 8.494504761050181e-10 0.0
21.625 6.349206349139601e-12 7.11879460317099e-09 0.0 2.857142857197524e-11 7.600553014654871e-10 0.0
21.875 1.101314285637488e-11 5.8019282539695065e-09 0.0 2.5396825396558406e-11 5.684345396727436e-10 0.0
22.125 1.3896603175135548e-11 5.291256190468295e-09 0.0 1.9047619045724738e-11 5.043220318353553e-10 0.0
22.375 3.919269841326056e-12 4.868641587297716e-09 0.0 3.174603174739207e-11 3.1808698394437257e-10 0.0
22.625 0.0 4.323914920610714e-09 0.0 1.9047619045724738e-11 3.3605130169474945e-10 0.0
22.875 1.4932412697700936e-11 3.6417750793888825e-09 0.0 2.5396825399946537e-11 2.0086139685109722e-10 0.0
23.125 3.1746031745698007e-12 3.94132142856685e-09 0.0 9.523809522862369e-12 2.1066768273424186e-10 0.0
23.375 0.0 3.6896334920427567e-09 0.0 2.8571428568587107e-11 2.0732584106539914e-10 0.0
23.625 3.1746031745698007e-12 3.970147301597627e-09 0.0 3.4920634922808906e-11 1.1878590472358397e-10 0.0
23.875 6.349206349139601e-12 2.949082222186445e-09 0.0 3.174603174739207e-11 8.888888897943398e-11 0.0
24.125 0.0 2.9940966666695476e-09 0.0 2.2222222221141572e-11 8.25396824456412e-11 0.0
24.375 6.349206349139601e-12 3.155224285729223e-09 0.0 1.9047619045724738e-11 1.0158730161333868e-10 0.0
24.625 3.1746031745698007e-12 3.850390634883285e-09 0.0 2.5396825396558406e-11 6.984126992015671e-11 0.0
24.875 0.0 3.7068342857292814e-09 0.0 2.857142857197524e-11 8.253968266248163e-11 0.0
25.125 0.0 2.9207771428502952e-09 0.0 2.5396825396558406e-11 6.349206327794371e-11 0.0
25.375 0.0 2.806286507941449e-09 0.0 2.2222222221141572e-11 5.714285706941158e-11 0.0
25.625 0.0 2.739996190467874e-09 0.0 3.809523809483761e-11 1.269841269895683e-10 0.0
25.875 0.0 2.1798412698373695e-09 0.0 1.5873015873696036e-11 1.3968253984031342e-10 0.0
26.125 0.0 2.3655080952031133e-09 0.0 1.5873015873696036e-11 7.619047591184841e-11 0.0
26.375 0.0 2.105831587313192e-09 0.0 3.4920634919420775e-11 1.333333336317813e-10 0.0
26.625 0.0 2.438968888884927e-09 0.0 2.2222222221141572e-11 1.015873017217589e-10 0.0
26.875 0.0 1.9611377777533755e-09 0.0 2.2222222224529704e-11 1.0793650771345059e-10 0.0
27.125 0.0 2.099069206347665e-09 0.0 1.9047619045724738e-11 1.0793650793029103e-10 0.0
27.375 0.0 2.2599885714203686e-09 0.0 9.523809522862369e-12 8.253968266248163e-11 0.0
27.625 0.0 1.777777777799746e-09 0.0 1.2698412698279203e-11 1.3333333341494086e-10 0.0
27.875 0.0 1.7301587301244477e-09 0.0 1.904761904911287e-11 1.3333333330652064e-10 0.0
28.125 0.0 1.5873015873153935e-09 0.0 9.523809522862369e-12 3.809523811855453e-11 0.0
28.375 0.0 1.412698412677632e-09 0.0 6.3492063474455355e-12 6.349206425372567e-12 0.0
28.625 0.0 1.365079365083649e-09 0.0 1.2698412701667335e-11 3.174603158476175e-11 0.0
28.875 0.0 9.682539682683532e-10 0.0 3.174603172028702e-12 2.5396825484649832e-11 0.0
29.125 0.0 1.1904761904458876e-09 0.0 9.523809526250501e-12 6.349206316952349e-12 0.0
29.375 0.0 8.095238095042877e-10 0.0 6.3492063474455355e-12 1.2698412633904699e-11 0.0
29.625 0.0 1.1428571428790096e-09 0.0 9.523809522862369e-12 1.9047619059277265e-11 0.0
29.875 0.0 8.571428571253759e-10 0.0 3.1746031754168336e-12 4.44444445439271e-11 0.0
30.125 0.0 8.253968254050888e-10 0.0 9.523809522862369e-12 3.174603158476175e-11 0.0
30.375 0.0 6.349206349207364e-10 0.0 0.0 2.5396825484649832e-11 0.0
30.625 0.0 4.920634920574721e-10 0.0 6.349206350833667e-12 3.1746031693181964e-11 0.0
30.875 0.0 7.619047619103047e-10 0.0 3.174603172028702e-12 3.809523811855453e-11 0.0
31.125 0.0 5.079365079311681e-10 0.0 0.0 1.9047618950857048e-11 0.0
31.375 0.0 4.76190476183776e-10 0.0 0.0 6.349206316952349e-12 0.0
31.625 0.0 4.2857142856268793e-10 0.0 0.0 3.8095238010134314e-11 0.0
31.875 0.0 1.5873015873696036e-11 0.0 0.0 2.5396825376229615e-11 0.0
32.125 0.0 1.4285714286326433e-10 0.0 0.0 2.5396825376229615e-11 0.0
32.375 0.0 1.1111111111587225e-10 0.0 0.0 5.079365075245923e-11 0.0
32.625 0.0 1.1111111111587225e-10 0.0 0.0 2.5396825484649832e-11 0.0
32.875 0.0 1.9047619045724738e-10 0.0 0.0 7.61904764539495e-11 0.0
33.125 0.0 1.269841269895683e-10 0.0 0.0 1.2698412742324916e-11 0.0
33.375 0.0 1.9047619048435244e-10 0.0 0.0 5.079365064403901e-11 0.0
33.625 0.0 4.761904762108811e-11 0.0 0.0 5.079365075245923e-11 0.0
33.875 0.0 4.761904762108811e-11 0.0 0.0 2.5396825376229615e-11 0.0
34.125 0.0 4.7619047593983055e-11 0.0 0.0 6.349206327794371e-11 0.0
34.375 0.0 3.174603174739207e-11 0.0 0.0 3.1746031693181964e-11 0.0
34.625 0.0 1.5873015873696036e-11 0.0 0.0 4.44444445439271e-11 0.0
34.875 0.0 0.0 0.0 0.0 2.5396825376229615e-11 0.0
35.125 0.0 0.0 0.0 0.0 3.8095238335394965e-11 0.0
35.375 0.0 0.0 0.0 0.0 8.253968266248163e-11 0.0
35.625 0.0 0.0 0.0 0.0 4.444444443550688e-11 0.0
35.875 0.0 0.0 0.0 0.0 3.1746031693181964e-11 0.0
36.125 0.0 0.0 0.0 0.0 2.5396825267809398e-11 0.0
36.375 0.0 0.0 0.0 0.0 1.9047619167697483e-11 0.0
36.625 0.0 0.0 0.0 0.0 3.1746031693181964e-11 0.0
36.875 0.0 0.0 0.0 0.0 1.2698412742324916e-11 0.0
37.125 0.0 0.0 0.0 0.0 1.2698412742324916e-11 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_52.26mrad_final.txt <==
0.125 4.141183806153868e-07 2.242332459807396e-05 0.0 1.5126153710832124e-06 0.00011105291747448418 0.0
0.375 3.875120779230736e-07 1.5994563698992482e-05 0.0 1.5400829295191796e-06 0.00019671579481820992 0.0
0.625 3.510029111538345e-07 9.737276236149384e-06 0.0 8.323809848717976e-07 5.281243027681619e-05 0.0
0.875 3.285419100768802e-07 6.086571888381441e-06 0.0 4.7572333055132113e-07 1.4344492571665595e-05 0.0
1.125 2.8493380953840733e-07 4.336474589945367e-06 0.0 3.8282091637819854e-07 6.2804002933953824e-06 0.0
1.375 2.618620636153255e-07 3.5529177505864192e-06 0.0 3.6169615958970816e-07 3.6998666770160895e-06 0.0
1.625 2.510475381281456e-07 2.7449129656642357e-06 0.0 3.3839368639098467e-07 2.5269257476773373e-06 0.0
1.875 2.1679761356406243e-07 2.233197629818818e-06 0.0 3.125126636474066e-07 1.986079389415822e-06 0.0
2.125 1.9929320699996566e-07 1.8838740507172425e-06 0.0 2.817572992115166e-07 1.8315867538462377e-06 0.0
2.375 1.602835974102283e-07 1.5478520672813055e-06 0.0 2.4254817419228183e-07 1.7044574671542688e-06 0.0
2.625 1.603406311025673e-07 1.3330561102552451e-06 0.0 2.025720541858831e-07 1.6741252877371733e-06 0.0
2.875 1.2445095179486788e-07 1.178416686640197e-06 0.0 1.641339911730751e-07 1.8562408489938018e-06 0.0
3.125 1.0326776215383694e-07 1.0690114815378607e-06 0.0 1.31487372416674e-07 2.0086023561415945e-06 0.0
3.375 8.426119092307937e-08 1.0162169614612125e-06 0.0 9.899097649359798e-08 2.2232676563527383e-06 0.0
3.625 7.597054687178185e-08 9.132191397685698e-07 0.0 7.396658822435868e-08 2.282822456064072e-06 0.0
3.875 6.12751743333118e-08 8.238329377425167e-07 0.0 5.924094946794038e-08 2.056666176852894e-06 0.0
4.125 5.236857343587759e-08 7.424105295374215e-07 0.0 4.651972440383511e-08 1.6060114077499324e-06 0.0
4.375 4.6030263615366733e-08 6.633647458708936e-07 0.0 3.793770314743727e-08 1.106074671102593e-06 0.0
4.625 4.08348548974023e-08 6.00128235691652e-07 0.0 3.0540090737173955e-08 7.515705091790223e-07 0.0
4.875 2.9801407871788157e-08 5.343802238462014e-07 0.0 2.553915777563703e-08 5.350669877241996e-07 0.0
5.125 2.7722547076899912e-08 4.589530190513718e-07 0.0 2.0814290512817288e-08 3.9597810792927094e-07 0.0
5.375 2.3691982358954152e-08 4.25595019179419e-07 0.0 1.69468827371747e-08 2.9942260410252856e-07 0.0
5.625 2.158007902561955e-08 3.537288302307202e-07 0.0 1.4614740410260764e-08 2.3382703007699974e-07 0.0
5.875 1.871917148716476e-08 3.311150747691791e-07 0.0 1.2822053487183243e-08 1.8716996439728257e-07 0.0
6.125 1.4969026846159598e-08 2.933207293076334e-07 0.0 1.0084782602565028e-08 1.490624679425091e-07 0.0
6.375 1.3238543692292614e-08 2.551806572309318e-07 0.0 8.775534852569369e-09 1.2687655076906723e-07 0.0
6.625 1.101395012819121e-08 2.2686342684627697e-07 0.0 7.591427923077943e-09 9.97802634935597e-08 0.0
6.875 1.0092738846147625e-08 2.05462107923137e-07 0.0 6.2812742115446685e-09 8.476158757687868e-08 0.0
7.125 8.506692948718544e-09 1.821461927693763e-07 0.0 5.757746878208679e-09 6.969988762810676e-08 0.0
7.375 7.961746948715554e-09 1.675858809489127e-07 0.0 4.674323551284895e-09 6.293662323713983e-08 0.0
7.625 6.665924461538013e-09 1.4999366797445576e-07 0.0 3.97048467948767e-09 5.1027134141006826e-08 0.0
7.875 6.550890666665343e-09 1.4527208805139593e-07 0.0 2.935485384615935e-09 4.421919045521656e-08 0.0
8.125 5.38996687178855e-09 1.2546740497441466e-07 0.0 2.8835084230797255e-09 3.626123905753776e-08 0.0
8.375 4.671276666667152e-09 1.1480818448716696e-07 0.0 2.326206128206427e-09 3.158430838460895e-08 0.0
8.625 3.889300615391266e-09 1.0772800482053457e-07 0.0 2.190628871796005e-09 2.778229513458741e-08 0.0
8.875 3.858942923074916e-09 9.551565602561535e-08 0.0 1.5555855320529934e-09 2.6790246506283328e-08 0.0
9.125 2.9111363846149593e-09 8.92508230769675e-08 0.0 1.571425538462353e-09 2.256364626276831e-08 0.0
9.375 2.853860076921949e-09 8.212096730770755e-08 0.0 1.4287725256418324e-09 1.9148487750172798e-08 0.0
9.625 2.461592897433937e-09 7.52171537436242e-08 0.0 1.132062115384019e-09 1.519346880761701e-08 0.0
9.875 2.148561358974916e-09 6.528360933334492e-08 0.0 9.815916666669166e-10 1.491996083326447e-08 0.0
10.125 2.368086666664725e-09 5.821151266666657e-08 0.0 9.71023858975364e-10 1.1637330256451632e-08 0.0
10.375 1.26718392307571e-09 6.139118371795767e-08 0.0 8.044325961545373e-10 1.0082887897386924e-08 0.0
10.625 1.4019056923064192e-09 5.972607766670734e-08 0.0 8.4873243589863e-10 1.063907702561484e-08 0.0
10.875 1.7676464358961573e-09 5.416257394871154e-08 0.0 6.212657820519655e-10 1.0780839051289983e-08 0.0
11.125 8.49594615384015e-10 4.96629165128474e-08 0.0 4.624346282055129e-10 8.261486128286356e-09 0.0
11.375 1.4974972564057998e-09 4.666689243593364e-08 0.0 4.841413974365424e-10 7.114187205157531e-09 0.0
11.625 1.4322499230754219e-09 4.582983456414603e-08 0.0 3.606192564100088e-10 7.221744743499906e-09 0.0
11.875 1.003127512821364e-09 3.8418570051301977e-08 0.0 3.0653407692330477e-10 8.375239538515027e-09 0.0
12.125 6.745697435892828e-10 3.5295761641057914e-08 0.0 2.4543608333330486e-10 7.154011692290033e-09 0.0
12.375 6.587292564107987e-10 3.4907458307682207e-08 0.0 2.1132924359008241e-10 6.141149538495174e-09 0.0
12.625 1.511829846149845e-09 3.225916700001048e-08 0.0 1.605188974353739e-10 6.723061589863563e-09 0.0
12.875 5.40384256410631e-10 2.8744621794881352e-08 0.0 1.430218461540448e-10 3.939973564038527e-09 0.0
13.125 2.4637907692267447e-10 2.7133533461542016e-08 0.0 1.6587489743574452e-10 2.745430281985567e-09 0.0
13.375 8.002441025677413e-11 2.2814495897438797e-08 0.0 6.31454102576967e-11 2.9063521538421136e-09 0.0
13.625 2.1704351281969165e-10 2.0105963461519195e-08 0.0 9.166673076862705e-11 2.539722487166201e-09 0.0
13.875 2.9097794871799033e-10 1.9845046282069103e-08 0.0 6.065894871884876e-11 1.8533682307505898e-09 0.0
14.125 1.2189158974426195e-10 1.9526360128200443e-08 0.0 7.515371794955132e-11 2.0646435128506176e-09 0.0
14.375 1.848618461533532e-10 1.6480629615365735e-08 0.0 5.1193076921275714e-11 2.044985461459488e-09 0.0
14.625 7.763494871859569e-11 1.555152871795173e-08 0.0 5.184921794955887e-11 1.4485324359263252e-09 0.0
14.875 6.8122717948928e-11 1.5001792435902217e-08 0.0 3.776389743551437e-11 1.1219608462773034e-09 0.0
15.125 1.1334884615450875e-10 1.1704548717974997e-08 0.0 1.9753717948487945e-11 8.929418716485497e-10 0.0
15.375 1.871230512814887e-10 1.23995697435701e-08 0.0 2.9058000001010902e-11 9.441511794930878e-10 0.0
15.625 1.301051025643068e-10 1.1678098974361685e-08 0.0 2.1573833333259377e-11 4.347528717780526e-10 0.0
15.875 1.4953546153810711e-10 1.1920302051278528e-08 0.0 1.5384615384583962e-11 5.929651795619217e-10 0.0
16.125 9.161115384782853e-11 1.1794498717938124e-08 0.0 2.456141025664689e-11 4.510756924230863e-10 0.0
16.375 2.1501256410387493e-11 1.1634887820495456e-08 0.0 1.2820512821192496e-11 3.737622562794904e-10 0.0
16.625 1.0926153846121196e-10 1.006652769231257e-08 0.0 2.0512820512213928e-11 2.731832819853619e-10 0.0
16.875 3.4819230769247956e-11 9.393644102577057e-09 0.0 7.692307691868465e-12 2.425907180757074e-10 0.0
17.125 6.119728205177026e-11 8.684369487177738e-09 0.0 1.0256410256953997e-11 2.2631999990448473e-10 0.0
17.375 2.800707692293073e-11 7.918099871790946e-09 0.0 1.0256410256953997e-11 3.195592820849809e-10 0.0
17.625 7.678571794869513e-11 7.56942884617257e-09 0.0 1.2820512820345463e-11 2.515630256731162e-10 0.0
17.875 2.9921948717994166e-11 7.646128076947202e-09 0.0 1.794871794882246e-11 2.2858543584445418e-10 0.0
18.125 1.2914400000005983e-10 6.2436533333217565e-09 0.0 1.0256410256106964e-11 2.1652569234115182e-10 0.0
18.375 1.4751820513021156e-11 6.026293461521156e-09 0.0 5.128205128476998e-12 2.4246030774473584e-10 0.0
18.625 8.660076923794498e-12 6.279778846181219e-09 0.0 1.2820512820345463e-11 2.8830882044814446e-10 0.0
18.875 8.241769230148577e-12 6.296264230744742e-09 0.0 7.692307692715498e-12 2.1087764097860867e-10 0.0
19.125 1.1407333333279335e-11 4.715096538443443e-09 0.0 1.0256410256106964e-11 1.9205394875343798e-10 0.0
19.375 0.0 5.608626538433593e-09 0.0 5.128205128476998e-12 2.6117907700939566e-10 0.0
19.625 2.74725641033187e-12 4.678510128231796e-09 0.0 7.692307691868465e-12 2.0194461527274152e-10 0.0
19.875 8.660076922947465e-12 4.6335919230629545e-09 0.0 7.692307692715498e-12 1.4214594882015416e-10 0.0
20.125 2.74725641033187e-12 3.899873333312485e-09 0.0 7.692307692715498e-12 1.215422564026028e-10 0.0
20.375 0.0 3.962783589757358e-09 0.0 1.0256410256106964e-11 1.9872748710297525e-10 0.0
20.625 2.74725641033187e-12 3.4550578205199377e-09 0.0 0.0 1.0844000003507048e-10 0.0
20.875 5.570276923025949e-11 3.1357242307432235e-09 0.0 5.128205128476998e-12 7.928553836687377e-11 0.0
21.125 5.49451282066374e-12 2.842004999989e-09 0.0 1.0256410256106964e-11 5.243292312915454e-11 0.0
21.375 2.74725641033187e-12 2.242647179507423e-09 0.0 5.128205128476998e-12 5.4619897472095447e-11 0.0
21.625 0.0 1.961367820517727e-09 0.0 2.564102564238499e-12 4.096492313117664e-11 0.0
21.875 0.0 2.200175384600451e-09 0.0 1.0256410256953997e-11 3.9265640977385885e-11 0.0
22.125 0.0 2.334839615376026e-09 0.0 1.0256410255259931e-11 6.827487175880415e-11 0.0
22.375 0.0 1.4759223077097199e-09 0.0 7.692307692715498e-12 7.51023589563686e-11 0.0
22.625 0.0 1.5957994871682686e-09 0.0 2.564102564238499e-12 8.192984609972295e-11 0.0
22.875 0.0 1.658932948734519e-09 0.0 5.128205128476998e-12 6.14473846696599e-11 0.0
23.125 0.0 1.113120641003224e-09 0.0 5.128205128476998e-12 3.413743598782229e-11 0.0
23.375 0.0 8.967144871828642e-10 0.0 2.564102564238499e-12 6.827487181301425e-11 0.0
23.625 0.0 9.131176922845844e-10 0.0 7.692307692715498e-12 1.0241230769241633e-10 0.0
23.875 0.0 8.037100000010244e-10 0.0 2.5641025633914663e-12 1.502047179127372e-10 0.0
24.125 0.0 7.459846154022525e-10 0.0 0.0 1.7751466664878493e-10 0.0
24.375 0.0 7.36535384589297e-10 0.0 0.0 2.7309948790257832e-11 0.0
24.625 0.0 7.572633333520788e-10 0.0 2.564102564238499e-12 0.0 0.0
24.875 0.0 3.405328204885089e-10 0.0 2.5641025633914663e-12 0.0 0.0
25.125 0.0 2.352530769337722e-10 0.0 0.0 0.0 0.0
25.375 0.0 5.337879487108798e-10 0.0 0.0 0.0 0.0
25.625 0.0 3.278073076656493e-10 0.0 0.0 0.0 0.0
25.875 0.0 5.914170513049303e-10 0.0 0.0 0.0 0.0
26.125 0.0 5.200202564159583e-10 0.0 0.0 0.0 0.0
26.375 0.0 3.1223948716830284e-10 0.0 0.0 0.0 0.0
26.625 0.0 7.351902563975223e-10 0.0 0.0 0.0 0.0
26.875 0.0 6.791074359081091e-10 0.0 0.0 0.0 0.0
27.125 0.0 3.7533128203191303e-10 0.0 0.0 0.0 0.0
27.375 0.0 6.476564102592597e-10 0.0 0.0 0.0 0.0
27.625 0.0 6.233415384744199e-10 0.0 0.0 0.0 0.0
27.875 0.0 4.3589743587649915e-10 0.0 0.0 0.0 0.0
28.125 0.0 2.307692307780768e-10 0.0 0.0 0.0 0.0
28.375 0.0 5.128205127799372e-11 0.0 0.0 0.0 0.0
28.625 0.0 2.051282051255274e-10 0.0 0.0 0.0 0.0
28.875 0.0 7.692307691699058e-11 0.0 0.0 0.0 0.0
29.125 0.0 7.692307693054311e-11 0.0 0.0 0.0 0.0
29.375 0.0 7.692307693054311e-11 0.0 0.0 0.0 0.0
29.625 0.0 5.128205127799372e-11 0.0 0.0 0.0 0.0
29.875 0.0 1.0256410256953997e-10 0.0 0.0 0.0 0.0
30.125 0.0 5.128205127799372e-11 0.0 0.0 0.0 0.0
30.375 0.0 1.7948717950008308e-10 0.0 0.0 0.0 0.0
30.625 0.0 5.128205127799372e-11 0.0 0.0 0.0 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_antineutrino_62.72mrad_final.txt <==
0.125 4.2491362673016033e-07 2.1926362400972763e-05 0.0 1.4663200975713398e-06 0.00012642294103406453 0.0
0.375 3.9488878833862684e-07 1.3373896396845642e-05 0.0 1.1794316628260142e-06 0.0001212160536214226 0.0
0.625 3.364683467725163e-07 7.5233284885068785e-06 0.0 5.464174200002072e-07 2.2711741583841013e-05 0.0
0.875 2.9439139809524125e-07 4.8584603355331335e-06 0.0 3.773444366826099e-07 7.23634770521237e-06 0.0
1.125 2.697255690158781e-07 3.4034252455863512e-06 0.0 3.4396788721695445e-07 3.773530663002465e-06 0.0
1.375 2.4608275231748803e-07 2.7500655657561383e-06 0.0 3.325452498624455e-07 2.4965963475947844e-06 0.0
1.625 2.1464657599999746e-07 2.0047955896292953e-06 0.0 2.9754868941271005e-07 1.8098069948241239e-06 0.0
1.875 1.8041313756614677e-07 1.684141461205359e-06 0.0 2.5539938815874755e-07 1.6090945096124479e-06 0.0
2.125 1.581257108571513e-07 1.484767885268434e-06 0.0 2.154252509841392e-07 1.5324759369297306e-06 0.0
2.375 1.2697057441271638e-07 1.3348005412901296e-06 0.0 1.67190756338619e-07 1.6258233603006194e-06 0.0
2.625 1.0089720723811652e-07 1.2407622157877007e-06 0.0 1.2541334106348142e-07 1.8314391946502558e-06 0.0
2.875 8.064102558729048e-08 1.1465232376082487e-06 0.0 9.018113715342062e-08 2.074211228943266e-06 0.0
3.125 6.877252846563557e-08 9.525434808462646e-07 0.0 6.606393230157011e-08 2.2491460026720952e-06 0.0
3.375 5.452699750266287e-08 8.316290413962077e-07 0.0 4.6043648613729586e-08 1.8475506053916547e-06 0.0
3.625 4.3157545481481386e-08 7.533746910258845e-07 0.0 3.555677277776135e-08 1.2309386904587097e-06 0.0
3.875 3.775366152381303e-08 6.463789559569806e-07 0.0 2.8950773481467188e-08 7.043282837161549e-07 0.0
4.125 2.9258160423295538e-08 5.840260346023506e-07 0.0 2.2483706550250572e-08 4.1421261291123106e-07 0.0
4.375 2.741760857143497e-08 4.948268717024144e-07 0.0 1.840648523808341e-08 2.8427384542384837e-07 0.0
4.625 2.105327200001017e-08 4.3029410952225304e-07 0.0 1.4656963984114107e-08 2.193417356881203e-07 0.0
4.875 1.8071880973547846e-08 3.914067943475597e-07 0.0 1.2214096021154605e-08 1.6477880557177072e-07 0.0
5.125 1.538069318518178e-08 3.4264766892972245e-07 0.0 9.192623105812074e-09 1.2579841932828118e-07 0.0
5.375 1.4739580825395117e-08 2.869677433849972e-07 0.0 7.680728703699217e-09 1.0287386418536592e-07 0.0
5.625 1.1175286074075914e-08 2.419955448032247e-07 0.0 6.3505508253912924e-09 8.520769452388883e-08 0.0
5.875 8.886271809523676e-09 2.0063727976660087e-07 0.0 5.446291677242948e-09 6.416423960317781e-08 0.0
6.125 7.897381037040844e-09 1.9508116850742898e-07 0.0 4.425581592589178e-09 5.6374712455197797e-08 0.0
6.375 6.567971978834699e-09 1.6707322647582725e-07 0.0 3.4531160105792514e-09 5.159212057668106e-08 0.0
6.625 5.420513375660978e-09 1.5896153737547214e-07 0.0 2.979843820102015e-09 3.910806534938426e-08 0.0
6.875 5.461139026455327e-09 1.497904308147153e-07 0.0 2.671711873012688e-09 3.377001374078956e-08 0.0
7.125 5.403472740738654e-09 1.2314000285697604e-07 0.0 2.0254310264517487e-09 2.5747016888899143e-08 0.0
7.375 4.8043954285668e-09 1.1058931820084406e-07 0.0 1.8349802328018934e-09 2.0503527365246365e-08 0.0
7.625 3.8109888888839085e-09 1.0330203500506124e-07 0.0 1.5835508465585608e-09 1.8448812814724717e-08 0.0
7.875 2.7290300740752022e-09 8.671435642312127e-08 0.0 1.2857685555540155e-09 1.7435404846668015e-08 0.0
8.125 2.798887788357795e-09 7.325621913211713e-08 0.0 1.1120525290990977e-09 1.4691964735460191e-08 0.0
8.375 2.7146179259230236e-09 6.632929726971856e-08 0.0 8.852661322743423e-10 1.4562880529028679e-08 0.0
8.625 1.908825798939761e-09 6.58798733121018e-08 0.0 8.742123333323594e-10 1.3617556994787589e-08 0.0
8.875 1.8120802116378678e-09 6.352188641264172e-08 0.0 7.45028021163244e-10 9.624439153521451e-09 0.0
9.125 1.642292846559677e-09 5.658232848666095e-08 0.0 6.929080529081681e-10 8.157059343900843e-09 0.0
9.375 1.6022544761862908e-09 5.3336963724793726e-08 0.0 6.186916507929674e-10 8.500341269952229e-09 0.0
9.625 1.7901949841251574e-09 5.081539261370029e-08 0.0 5.50827777777069e-10 6.2268418200535705e-09 0.0
9.875 1.5758287407384635e-09 4.893522099465124e-08 0.0 4.2063130158694024e-10 4.961317227490311e-09 0.0
10.125 1.6935495873022785e-09 4.6857178243294773e-08 0.0 4.0311978835983717e-10 5.038977714255655e-09 0.0
10.375 1.4815650793642839e-09 4.2090423026350005e-08 0.0 4.0128464550266235e-10 4.87650380959128e-09 0.0
10.625 1.3530921904771579e-09 3.8624193777708304e-08 0.0 2.918362751309664e-10 4.070384190455172e-09 0.0
10.875 8.407926137530994e-10 3.61259334179069e-08 0.0 2.7306462433817746e-10 3.6143099470882685e-09 0.0
11.125 5.212883809509183e-10 3.5819038349127886e-08 0.0 2.201981587299657e-10 4.203097714219461e-09 0.0
11.375 3.805958518538834e-10 3.340187737559336e-08 0.0 1.4764200000003385e-10 3.2543631746677e-09 0.0
11.625 5.439959153472826e-10 3.4111077819990224e-08 0.0 1.9766772486847818e-10 3.4137428359375804e-09 0.0
11.875 4.5124656084571447e-10 3.2689882878216524e-08 0.0 1.6585601058138378e-10 2.722199153430433e-09 0.0
12.125 7.419081481518111e-11 2.5876304063411908e-08 0.0 1.3144617989385612e-10 2.2229099894892183e-09 0.0
12.375 3.05653417989466e-10 2.4941229650695708e-08 0.0 1.1416958730072423e-10 2.0001761480816296e-09 0.0
12.625 6.028233015854608e-10 2.3031532655999132e-08 0.0 1.2452596825451265e-10 1.1107806560943685e-09 0.0
12.875 1.6304359788529642e-10 1.8851233015809406e-08 0.0 6.028177777829151e-11 5.278300529943866e-10 0.0
13.125 2.6101413756498247e-10 1.9058911788304004e-08 0.0 4.9721756614136436e-11 6.075553015327459e-10 0.0
13.375 2.4616499470824505e-10 1.7270481714225586e-08 0.0 5.3257587301688966e-11 3.3352124870471983e-10 0.0
13.625 1.0899473015851658e-10 1.600155513223811e-08 0.0 5.759346031753283e-11 3.229635343882098e-10 0.0
13.875 9.012347089956848e-11 1.4601992465564312e-08 0.0 3.55905396825254e-11 2.4035587295424474e-10 0.0
14.125 1.0052912169440884e-10 1.3421642878301272e-08 0.0 2.4986666667237806e-11 4.082494179952906e-10 0.0
14.375 2.640465608468151e-11 1.2783237100474389e-08 0.0 2.5737756613531987e-11 5.551564234360096e-10 0.0
14.625 1.8216175661302347e-10 1.1764913544935816e-08 0.0 8.657989417872253e-12 6.063603173712094e-10 0.0
14.875 3.0347481481808565e-10 1.076696338622805e-08 0.0 1.632867724851852e-11 7.081122540002378e-10 0.0
15.125 1.2698412699126236e-11 8.240892592593441e-09 0.0 4.328994709359643e-12 6.535962962799131e-10 0.0
15.375 1.7671957671842477e-10 8.29562645502822e-09 0.0 4.328994709359643e-12 8.590122751029987e-10 0.0
15.625 8.273227513053746e-11 7.703904338600279e-09 0.0 1.2986984126384864e-11 5.415512169021537e-10 0.0
15.875 9.408389417968522e-11 7.499383809520736e-09 0.0 4.328994709359643e-12 0.0 0.0
16.125 7.724867724927687e-11 6.289928994711595e-09 0.0 0.0 4.32901587298605e-11 0.0
16.375 1.4150000000125895e-10 5.824821164003525e-09 0.0 8.657989417872253e-12 2.8860105819907e-11 0.0
16.625 1.0582010582464024e-11 6.116691216937332e-09 0.0 4.32899470851261e-12 2.8860105819907e-11 0.0
16.875 6.349206349139601e-12 5.8467946031714535e-09 0.0 0.0 2.8860105819907e-11 0.0
17.125 1.0582010582040508e-11 4.981865396830407e-09 0.0 0.0 7.21502645497675e-11 0.0
17.375 8.46560846622533e-12 3.758570158707004e-09 0.0 0.0 7.21502645497675e-11 0.0
17.625 1.0582010582040508e-11 3.563920529121834e-09 0.0 0.0 4.32901587298605e-11 0.0
17.875 6.825396825409775e-11 3.58679798941042e-09 0.0 0.0 1.298704761895815e-10 0.0
18.125 0.0 3.4567533333364556e-09 0.0 0.0 5.7720211639814e-11 0.0
18.375 4.2328042329009064e-12 3.0110633862434405e-09 0.0 0.0 4.32901587298605e-11 0.0
18.625 2.116402116238695e-12 2.312812698396726e-09 0.0 0.0 1.010103703696745e-10 0.0
18.875 2.1164021166622114e-12 2.3013666666793497e-09 0.0 0.0 1.73160634919442e-10 0.0
19.125 6.349206349139601e-12 2.106862116409494e-09 0.0 0.0 1.1509883595262754e-10 0.0
19.375 0.0 2.1168855026510542e-09 0.0 0.0 1.5702264553711653e-10 0.0
19.625 0.0 2.141421587308675e-09 0.0 0.0 1.2782095244441918e-10 0.0
19.875 0.0 1.5897967195629102e-09 0.0 0.0 4.32901587298605e-11 0.0
20.125 2.1164021166622114e-12 1.9648344973466824e-09 0.0 0.0 1.4088465582953041e-11 0.0
20.375 0.0 2.126256296288635e-09 0.0 0.0 4.226539680306923e-11 0.0
20.625 0.0 1.6982995767068215e-09 0.0 0.0 2.817693122011619e-11 0.0
20.875 0.0 1.1741721693108711e-09 0.0 0.0 5.635386244023238e-11 0.0
21.125 0.0 1.4232319576882625e-09 0.0 0.0 0.0 0.0
21.375 2.1164021166622114e-12 1.1298336507906473e-09 0.0 0.0 5.635386244023238e-11 0.0
21.625 0.0 6.410538624322107e-10 0.0 0.0 1.4088465582953041e-11 0.0
21.875 0.0 8.837401058072857e-10 0.0 0.0 2.817693122011619e-11 0.0
22.125 0.0 6.906560846641581e-10 0.0 0.0 2.81769312743263e-11 0.0
22.375 0.0 8.241405291228073e-10 0.0 0.0 5.6353862331812166e-11 0.0
22.625 0.0 6.777525925601375e-10 0.0 0.0 4.226539680306923e-11 0.0
22.875 0.0 6.353001058166316e-10 0.0 0.0 5.635386249444249e-11 0.0
23.125 0.0 8.732213756468482e-10 0.0 0.0 8.453079360613847e-11 0.0
23.375 0.0 6.998039153504687e-10 0.0 0.0 7.044232807739553e-11 0.0
23.625 0.0 5.632574603264698e-10 0.0 0.0 1.831500529578603e-10 0.0
23.875 0.0 5.361426454978269e-10 0.0 0.0 9.861925918909151e-11 0.0
24.125 0.0 1.8894518516779629e-10 0.0 0.0 1.6906158737490726e-10 0.0
24.375 0.0 2.36088042331376e-10 0.0 0.0 3.9447703697320646e-10 0.0
24.625 0.0 2.7225343916695115e-10 0.0 0.0 0.0 0.0
24.875 0.0 3.557336507748485e-10 0.0 0.0 0.0 0.0
25.125 0.0 4.6410772486682895e-10 0.0 0.0 0.0 0.0
25.375 0.0 4.892452910219792e-10 0.0 0.0 0.0 0.0
25.625 0.0 6.153372486436505e-10 0.0 0.0 0.0 0.0
25.875 0.0 4.224283597887516e-10 0.0 0.0 0.0 0.0
26.125 0.0 1.0800931217393606e-10 0.0 0.0 0.0 0.0
26.375 0.0 8.46560846597122e-11 0.0 0.0 0.0 0.0
26.625 0.0 3.280423280428322e-10 0.0 0.0 0.0 0.0
26.875 0.0 1.0582010582464024e-10 0.0 0.0 0.0 0.0
27.125 0.0 2.0105820106681646e-10 0.0 0.0 0.0 0.0
27.375 0.0 1.6931216930587186e-10 0.0 0.0 0.0 0.0
27.625 0.0 3.597883597902243e-10 0.0 0.0 0.0 0.0
27.875 0.0 2.539682539791366e-10 0.0 0.0 0.0 0.0
28.125 0.0 2.751322751305121e-10 0.0 0.0 0.0 0.0
28.375 0.0 2.116402116492805e-11 0.0 0.0 0.0 0.0
28.625 0.0 9.523809524217622e-11 0.0 0.0 0.0 0.0
28.875 0.0 0.0 0.0 0.0 0.0 0.0
29.125 0.0 8.46560846597122e-11 0.0 0.0 0.0 0.0
29.375 0.0 1.1640211639355174e-10 0.0 0.0 0.0 0.0
29.625 0.0 5.291005291232012e-11 0.0 0.0 0.0 0.0
29.875 0.0 8.46560846597122e-11 0.0 0.0 0.0 0.0
30.125 0.0 1.798941799018884e-10 0.0 0.0 0.0 0.0
30.375 0.0 1.6931216930587186e-10 0.0 0.0 0.0 0.0
30.625 0.0 1.2698412697601576e-10 0.0 0.0 0.0 0.0
30.875 0.0 2.32804232800656e-10 0.0 0.0 0.0 0.0
31.125 0.0 1.3756613757203232e-10 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_0mrad_final.txt <==
0.125 1.3156499423333355e-06 6.140505299633308e-05 0.0 2.8966276599999893e-07 1.9097251364333414e-05 0.0
0.375 2.0894872603333634e-06 0.0001121141686380001 0.0 3.153404230000005e-07 1.713783582466658e-05 0.0
0.625 2.5774905219999945e-06 0.00018181005020666597 0.0 2.7019956300000114e-07 1.7714333917000326e-05 0.0
0.875 2.8082937333333057e-06 0.00024595338684568573 0.0 2.8472620466666467e-07 1.8804555988333516e-05 0.0
1.125 2.7238466406665563e-06 0.00029637275277200287 0.0 3.003553830000029e-07 2.129121649233332e-05 0.0
1.375 2.6767961476665946e-06 0.00032712671093427744 0.0 2.8933332933333374e-07 2.1895294473665592e-05 0.0
1.625 2.504564346333364e-06 0.0003679998420909325 0.0 2.779003873333343e-07 2.1446809317665183e-05 0.0
1.875 2.2810157330003626e-06 0.00039246534702811007 0.0 2.918947586666606e-07 1.9774399410332598e-05 0.0
2.125 2.092370662667534e-06 0.0004006337990437735 0.0 2.917961053333287e-07 1.8675287323332207e-05 0.0
2.375 1.862362600667506e-06 0.0003947907073962231 0.0 2.804223219999934e-07 1.7638548867999034e-05 0.0
2.625 1.7216421766675173e-06 0.0003687018292603951 0.0 2.6964701533332897e-07 1.6165526153331846e-05 0.0
2.875 1.530283128667447e-06 0.0003228993988003393 0.0 2.725110770000002e-07 1.5007376360331857e-05 0.0
3.125 1.3875362183339857e-06 0.00026835511750474385 0.0 2.575479193333328e-07 1.4022355243004862e-05 0.0
3.375 1.2536783493339458e-06 0.0002102569721801205 0.0 2.6040191200000194e-07 1.2890429845346322e-05 0.0
3.625 1.1322985943338783e-06 0.0001582163694836972 0.0 2.615586820000051e-07 1.1963846505347027e-05 0.0
3.875 1.0111069606671649e-06 0.00011378301711934078 0.0 2.4945242400000943e-07 1.081138289968028e-05 0.0
4.125 9.376342670004405e-07 8.006241206496255e-05 0.0 2.4548343500003025e-07 1.0064701357012781e-05 0.0
4.375 8.630148623337572e-07 5.6816397557927015e-05 0.0 2.4033115700004436e-07 9.225860501678017e-06 0.0
4.625 7.934380273336606e-07 4.130360935557676e-05 0.0 2.410441230000279e-07 8.508835911343515e-06 0.0
4.875 7.477671550002832e-07 3.0185793643941645e-05 0.0 2.431525686666949e-07 7.678763779342564e-06 0.0
5.125 6.806331110001697e-07 2.302371484796603e-05 0.0 2.2528331600004344e-07 6.941785888341762e-06 0.0
5.375 6.617061580001699e-07 1.859668198365364e-05 0.0 2.275750320000468e-07 6.627584552340929e-06 0.0
5.625 5.956182040002018e-07 1.5478055466657502e-05 0.0 2.2090335433339298e-07 5.9963361863397e-06 0.0
5.875 5.686800060001904e-07 1.3272668139995523e-05 0.0 2.1025585033339139e-07 5.506487770006417e-06 0.0
6.125 5.373984326668559e-07 1.179362609832809e-05 0.0 2.081060510000633e-07 5.028737341672873e-06 0.0
6.375 5.1722725233351e-07 1.0551135626994147e-05 0.0 1.9814171400007472e-07 4.6673406063384095e-06 0.0
6.625 4.890139003334751e-07 9.779686533327274e-06 0.0 1.9600009300006747e-07 4.446477356670974e-06 0.0
6.875 4.672618883335027e-07 9.128048660664648e-06 0.0 1.941304113333988e-07 4.0702421896700726e-06 0.0
7.125 4.525525863334907e-07 8.545220813001124e-06 0.0 1.8912235400008301e-07 3.7332187800037837e-06 0.0
7.375 4.265777220001615e-07 8.079780130996507e-06 0.0 1.7706829200009077e-07 3.5865315910032884e-06 0.0
7.625 4.119482733334865e-07 7.687214343001826e-06 0.0 1.7063721366674696e-07 3.3711389763359787e-06 0.0
7.875 3.7755372600015803e-07 7.382795416994645e-06 0.0 1.6440507700008064e-07 3.0917887020016997e-06 0.0
8.125 3.6209758066677375e-07 7.123401871326519e-06 0.0 1.6565996166675118e-07 2.9451714880015536e-06 0.0
8.375 3.455951576668265e-07 6.8980249053321105e-06 0.0 1.5654166766674596e-07 2.7088277446680846e-06 0.0
8.625 3.338617570001622e-07 6.671027134670139e-06 0.0 1.5246122400007769e-07 2.5493893836673644e-06 0.0
8.875 3.1133801433342597e-07 6.4143370263284455e-06 0.0 1.4237236533339484e-07 2.4510676010001497e-06 0.0
9.125 3.002012790000798e-07 6.23730762133734e-06 0.0 1.4297765033340845e-07 2.350427707000706e-06 0.0
9.375 2.8610759466676816e-07 6.058868123335996e-06 0.0 1.3660038266673733e-07 2.2079424533345588e-06 0.0
9.625 2.7573338266680375e-07 5.8964226669995165e-06 0.0 1.3495869866674566e-07 2.123199946001467e-06 0.0
9.875 2.5384732100009914e-07 5.732763572669983e-06 0.0 1.2568477133340683e-07 1.9693960926685868e-06 0.0
10.125 2.4401484733339797e-07 5.6030151526697755e-06 0.0 1.2347974900005493e-07 1.840587932335706e-06 0.0
10.375 2.2793409266674407e-07 5.436575619342278e-06 0.0 1.150955526667292e-07 1.7552736543356685e-06 0.0
10.625 2.1447977833342387e-07 5.260287422338521e-06 0.0 1.1293477333339645e-07 1.7140650180022575e-06 0.0
10.875 2.086354556667534e-07 5.0663418193338736e-06 0.0 1.0959580266673139e-07 1.588682546335219e-06 0.0
11.125 1.9847105333340467e-07 4.9173159490092586e-06 0.0 1.048105046667329e-07 1.5280857626685492e-06 0.0
11.375 1.8264755733341778e-07 4.803328191338961e-06 0.0 1.0018355566673697e-07 1.4365235466679916e-06 0.0
11.625 1.7454208700008012e-07 4.676488810001489e-06 0.0 9.664339000006195e-08 1.3728272410013127e-06 0.0
11.875 1.6495025333342517e-07 4.5233824666713815e-06 0.0 9.00086886667252e-08 1.3613446540013726e-06 0.0
12.125 1.6053655633344006e-07 4.344032107667095e-06 0.0 8.65721186667276e-08 1.2382823023347517e-06 0.0
12.375 1.5171539600010176e-07 4.245480849339456e-06 0.0 8.356252133340003e-08 1.1752855710015398e-06 0.0
12.625 1.4342453066676657e-07 4.027767828672368e-06 0.0 7.86365283333904e-08 1.143380549668328e-06 0.0
12.875 1.3774706400010081e-07 3.86198600300057e-06 0.0 7.9927616000067e-08 1.1144889793350261e-06 0.0
13.125 1.3014284566673957e-07 3.7136152270028297e-06 0.0 7.603121833339487e-08 1.066108547668229e-06 0.0
13.375 1.224990303334237e-07 3.548500803669287e-06 0.0 7.124530900005356e-08 9.882329653347383e-07 0.0
13.625 1.1989078000011977e-07 3.3927937100053374e-06 0.0 6.749660833340251e-08 9.4663818333467e-07 0.0
13.875 1.124749670000988e-07 3.254987303334851e-06 0.0 6.545776233340523e-08 9.224544340013228e-07 0.0
14.125 1.068366310001372e-07 3.034878782338414e-06 0.0 6.452278333340925e-08 8.912949146679789e-07 0.0
14.375 1.0333815400015125e-07 2.9230017573348907e-06 0.0 6.005578033340547e-08 8.569808666678154e-07 0.0
14.625 9.688586166679125e-08 2.8140665203329335e-06 0.0 5.8391137333403686e-08 8.238169646679013e-07 0.0
14.875 9.2333166666793e-08 2.6568010570030345e-06 0.0 5.652648566673992e-08 7.982925850014621e-07 0.0
15.125 9.071014400012387e-08 2.496835022998932e-06 0.0 5.4167603666737486e-08 7.783814333342976e-07 0.0
15.375 8.24912786668059e-08 2.376954511005072e-06 0.0 5.1697137666735165e-08 7.204144386675272e-07 0.0
15.625 8.229224000011335e-08 2.2569616500000417e-06 0.0 4.9168595000071146e-08 6.925403176676146e-07 0.0
15.875 7.906147633347457e-08 2.137306199003798e-06 0.0 4.833374266673757e-08 6.715849036675403e-07 0.0
16.125 7.63456503334394e-08 2.033622231332674e-06 0.0 4.4718706333401125e-08 6.318356836672464e-07 0.0
16.375 7.0382325666783e-08 1.8989352403376084e-06 0.0 4.2004255666723835e-08 6.141435210008745e-07 0.0
16.625 6.934838433344859e-08 1.8393600353357534e-06 0.0 4.308135900006384e-08 5.719836656673579e-07 0.0
16.875 6.704661900011453e-08 1.7276228723335507e-06 0.0 3.954800266672892e-08 5.442525060005924e-07 0.0
17.125 6.299008400010344e-08 1.651828982668184e-06 0.0 3.889768366672496e-08 5.335659880004889e-07 0.0
17.375 5.5988783666759395e-08 1.5968910156687749e-06 0.0 3.690332466672865e-08 5.017251973337441e-07 0.0
17.625 5.9128015000117393e-08 1.4929250553323212e-06 0.0 3.493096466672712e-08 4.883750736672061e-07 0.0
17.875 5.698778633344214e-08 1.423022991333192e-06 0.0 3.5223681666729205e-08 4.60362881333793e-07 0.0
18.125 5.3882914666773416e-08 1.3660048796661564e-06 0.0 3.3377072333390704e-08 4.2539647200049054e-07 0.0
18.375 4.859355133343267e-08 1.3396910803339587e-06 0.0 3.0992341333391596e-08 4.386158480003746e-07 0.0
18.625 4.954900400009699e-08 1.2513907553376655e-06 0.0 2.9772779333384284e-08 4.2810377200044967e-07 0.0
18.875 4.567210400008965e-08 1.1914696936652508e-06 0.0 2.8843049000052762e-08 4.0649830500039423e-07 0.0
19.125 4.437865133342066e-08 1.1509638000008551e-06 0.0 2.8337080333389676e-08 3.9924711433365553e-07 0.0
19.375 4.418071433341214e-08 1.098654757668814e-06 0.0 2.752214500005455e-08 3.811668500003232e-07 0.0
19.625 4.1545495333414947e-08 1.0507330613310911e-06 0.0 2.735400900005535e-08 3.572169303335971e-07 0.0
19.875 3.898157033340469e-08 1.0172462233349819e-06 0.0 2.534175766671928e-08 3.5296379600010695e-07 0.0
20.125 3.777230233340613e-08 9.783085523342935e-07 0.0 2.4226913666715116e-08 3.4415757500035234e-07 0.0
20.375 3.830405766674867e-08 9.472233826694071e-07 0.0 2.3411373666715012e-08 3.356770476667533e-07 0.0
20.625 3.742733233341196e-08 8.971874006658692e-07 0.0 2.1954220333379797e-08 3.0381856333354385e-07 0.0
20.875 3.450911933340232e-08 8.805893826659139e-07 0.0 2.1801453000047037e-08 3.110810270002314e-07 0.0
21.125 3.434614433340437e-08 8.539630303346091e-07 0.0 1.955583633337362e-08 2.919843966666942e-07 0.0
21.375 3.245031666674356e-08 8.137081456685222e-07 0.0 1.998026766670928e-08 3.0227878633373815e-07 0.0
21.625 3.035373833339583e-08 7.835019513362587e-07 0.0 1.717854100003854e-08 2.8766006200019395e-07 0.0
21.875 2.8277346000068603e-08 7.612196350013228e-07 0.0 1.864899066670404e-08 2.740817426670288e-07 0.0
22.125 2.8559004000065194e-08 7.516369710004744e-07 0.0 1.6814083000038054e-08 2.681351990002612e-07 0.0
22.375 2.9017848333395986e-08 7.167132763368639e-07 0.0 1.6643576333370645e-08 2.512974983334172e-07 0.0
22.625 2.6597381333388372e-08 6.95356012330936e-07 0.0 1.716120766670727e-08 2.4072734666687494e-07 0.0
22.875 2.4095048666723502e-08 6.601332203370891e-07 0.0 1.4749926666698037e-08 2.3501908966687282e-07 0.0
23.125 2.369409233338247e-08 6.621044653333172e-07 0.0 1.4734248333366523e-08 2.2892191066690515e-07 0.0
23.375 2.3190491000052058e-08 6.267754676667417e-07 0.0 1.3344097666695952e-08 2.1883334866678325e-07 0.0
23.625 2.111059966671203e-08 6.181897909988618e-07 0.0 1.4368965333365268e-08 2.268126913336434e-07 0.0
23.875 2.0874967666709393e-08 5.98910137001446e-07 0.0 1.4044006333364175e-08 2.152028660002271e-07 0.0
24.125 2.117598333338679e-08 5.883495206703698e-07 0.0 1.2308465666694947e-08 1.9660128933353263e-07 0.0
24.375 2.1100000000046266e-08 5.664629370008209e-07 0.0 1.1635714333358056e-08 2.0037095000048502e-07 0.0
24.625 1.9968965333372465e-08 5.471469706683219e-07 0.0 1.1800000000025874e-08 1.9134544100015772e-07 0.0
24.875 2.0636781333381767e-08 5.396659786671004e-07 0.0 1.126896533335847e-08 1.8390434466697718e-07 0.0
25.125 1.8033333333372875e-08 5.121463733364501e-07 0.0 1.0101149333354849e-08 1.7245105933376154e-07 0.0
25.375 1.7033333333370683e-08 4.927350056669472e-07 0.0 1.1035714333358434e-08 1.6589647200025356e-07 0.0
25.625 1.630000000003574e-08 4.866586496713246e-07 0.0 1.1200000000024558e-08 1.6787800733364042e-07 0.0
25.875 1.640000000003596e-08 4.661682143332693e-07 0.0 1.0067816000019749e-08 1.6137866533372236e-07 0.0
26.125 1.5700000000034426e-08 4.644936963350485e-07 0.0 1.0400000000022804e-08 1.5824652700019686e-07 0.0
26.375 1.3300000000029163e-08 4.5133052899940657e-07 0.0 1.0233333333355772e-08 1.508215190002644e-07 0.0
26.625 1.3866666666697072e-08 4.337948036692643e-07 0.0 8.066666666684355e-09 1.4924491700043238e-07 0.0
26.875 1.333333333336257e-08 4.226290160015342e-07 0.0 8.133333333351167e-09 1.3513078500019138e-07 0.0
27.125 1.3000000000028505e-08 4.089788323332483e-07 0.0 7.100000000015568e-09 1.343919676667616e-07 0.0
27.375 1.230000000002697e-08 3.979773383362001e-07 0.0 7.4333333333496325e-09 1.3468274133362481e-07 0.0
27.625 1.323333333336235e-08 3.866563489983779e-07 0.0 8.233333333351387e-09 1.3006321066693933e-07 0.0
27.875 1.2266666666693564e-08 3.8109540000195313e-07 0.0 7.300000000016007e-09 1.2934942400028493e-07 0.0
28.125 1.09000000000239e-08 3.680000000005901e-07 0.0 7.133333333348975e-09 1.2446666666706156e-07 0.0
28.375 9.466666666687424e-09 3.5536666666974304e-07 0.0 7.066666666682162e-09 1.1633333333346645e-07 0.0
28.625 1.1166666666691152e-08 3.4110000000225904e-07 0.0 7.533333333349852e-09 1.1596666666687351e-07 0.0
28.875 1.016666666668896e-08 3.288333333302529e-07 0.0 6.166666666680188e-09 1.0796666666696439e-07 0.0
29.125 9.866666666688301e-09 3.225000000028552e-07 0.0 6.066666666679969e-09 1.0503333333362463e-07 0.0
29.375 9.300000000020392e-09 3.1619999999940585e-07 0.0 5.96666666667975e-09 1.0430000000016771e-07 0.0
29.625 1.0133333333355553e-08 3.144000000013941e-07 0.0 6.766666666681504e-09 1.0516666666693115e-07 0.0
29.875 9.166666666686767e-09 3.010000000020288e-07 0.0 5.7000000000124985e-09 1.0110000000021491e-07 0.0
30.125 8.633333333352264e-09 2.8520000000011037e-07 0.0 5.833333333346124e-09 9.94000000001773e-08 0.0
30.375 8.166666666684574e-09 2.798333333334929e-07 0.0 4.866666666677338e-09 9.283333333358432e-08 0.0
30.625 8.366666666685012e-09 2.6893333333628117e-07 0.0 4.6000000000100865e-09 8.90000000002087e-08 0.0
30.875 8.000000000017542e-09 2.666999999951028e-07 0.0 5.100000000011183e-09 8.166666666677798e-08 0.0
31.125 7.2666666666826e-09 2.6166666667031685e-07 0.0 4.433333333343054e-09 8.426666666685144e-08 0.0
31.375 7.766666666683697e-09 2.5196666666570805e-07 0.0 4.8333333333439314e-09 7.720000000019638e-08 0.0
31.625 6.9666666666819426e-09 2.422000000010596e-07 0.0 4.066666666675584e-09 7.413333333344168e-08 0.0
31.875 6.200000000013595e-09 2.390333333369271e-07 0.0 4.1333333333423965e-09 7.200000000015788e-08 0.0
32.125 6.300000000013814e-09 2.2953333333238651e-07 0.0 3.3333333333406424e-09 7.106666666679539e-08 0.0
32.375 6.200000000013595e-09 2.2993333333165555e-07 0.0 3.4333333333408616e-09 6.903333333349148e-08 0.0
32.625 6.166666666680188e-09 2.1906666666880042e-07 0.0 3.9666666666753644e-09 6.873333333360602e-08 0.0
32.875 4.866666666677338e-09 2.1313333333286555e-07 0.0 3.6000000000078938e-09 6.093333333343984e-08 0.0
33.125 5.7000000000124985e-09 2.0426666666635562e-07 0.0 2.9666666666731717e-09 5.59000000001429e-08 0.0
33.375 4.733333333343712e-09 1.9663333333634625e-07 0.0 2.900000000006359e-09 5.806666666664491e-08 0.0
33.625 4.766666666677119e-09 1.9349999999616202e-07 0.0 3.0333333333399846e-09 5.510000000024957e-08 0.0
33.875 4.800000000010525e-09 1.9143333333197093e-07 0.0 2.6333333333391075e-09 5.226666666683548e-08 0.0
34.125 4.966666666677557e-09 1.9003333333756506e-07 0.0 3.0333333333399846e-09 5.383333333340394e-08 0.0
34.375 4.300000000009429e-09 1.8943333333128892e-07 0.0 2.6333333333391075e-09 4.753333333347822e-08 0.0
34.625 5.066666666677776e-09 1.8103333333102656e-07 0.0 2.7333333333393267e-09 4.850000000005891e-08 0.0
34.875 4.633333333343493e-09 1.7630000000157242e-07 0.0 3.1000000000067974e-09 4.6833333333456354e-08 0.0
35.125 3.7333333333415195e-09 1.7426666666913587e-07 0.0 2.366666666671856e-09 4.6800000000129724e-08 0.0
35.375 4.300000000009429e-09 1.698000000015243e-07 0.0 1.8000000000039469e-09 4.4933333333404754e-08 0.0
35.625 4.333333333342835e-09 1.6263333333342567e-07 0.0 2.433333333338669e-09 4.22333333333514e-08 0.0
35.875 3.833333333341739e-09 1.6416666666786012e-07 0.0 1.966666666670979e-09 3.886666666687386e-08 0.0
36.125 4.10000000000899e-09 1.5553333333750974e-07 0.0 1.566666666670102e-09 3.889999999998365e-08 0.0
36.375 3.5000000000076745e-09 1.5066666666455758e-07 0.0 1.6333333333369148e-09 3.9333333333609315e-08 0.0
36.625 3.6333333333413e-09 1.4599999999861252e-07 0.0 1.333333333336257e-09 3.636666666656345e-08 0.0
36.875 3.4000000000074552e-09 1.4793333333578546e-07 0.0 1.733333333337134e-09 3.873333333345892e-08 0.0
37.125 3.300000000007236e-09 1.4299999999845686e-07 0.0 1.6666666666703212e-09 3.643333333343355e-08 0.0
37.375 2.4000000000052625e-09 1.414333333314005e-07 0.0 1.4000000000030698e-09 3.3899999999959136e-08 0.0
37.625 2.766666666672733e-09 1.3936666667067887e-07 0.0 1.1333333333358184e-09 3.216666666681174e-08 0.0
37.875 2.7333333333393267e-09 1.316333333315281e-07 0.0 1.0666666666690056e-09 3.233333333339068e-08 0.0
38.125 2.666666666672514e-09 1.334000000021221e-07 0.0 1.1333333333358184e-09 3.326666666669895e-08 0.0
38.375 2.833333333339546e-09 1.282666666647253e-07 0.0 1.333333333336257e-09 3.203333333345101e-08 0.0
38.625 2.266666666671637e-09 1.220666666686826e-07 0.0 6.666666666681285e-10 2.9100000000111242e-08 0.0
38.875 2.833333333339546e-09 1.1963333333350756e-07 0.0 1.0666666666690056e-09 2.8066666666714656e-08 0.0
39.125 2.7333333333393267e-09 1.1993333332970674e-07 0.0 9.333333333353799e-10 2.66333333333443e-08 0.0
39.375 2.7000000000059203e-09 1.158999999983229e-07 0.0 1.1666666666692248e-09 2.7933333333462346e-08 0.0
39.625 1.8333333333373533e-09 1.1506666666803028e-07 0.0 1.2000000000026313e-09 2.3966666666617575e-08 0.0
39.875 1.8666666666707597e-09 1.0850000000187099e-07 0.0 8.000000000017542e-10 2.3733333333493794e-08 0.0
40.125 2.133333333338011e-09 1.0626666666936624e-07 0.0 6.000000000013156e-10 2.3566666666643803e-08 0.0
40.375 2.5000000000054818e-09 1.0423333333085816e-07 0.0 6.666666666681285e-10 2.2566666666682268e-08 0.0
40.625 1.8333333333373533e-09 1.061333333354092e-07 0.0 1.0000000000021927e-09 2.3466666666826543e-08 0.0
40.875 2.3333333333384497e-09 1.0323333333138451e-07 0.0 8.333333333351606e-10 2.086666666675308e-08 0.0
41.125 1.9333333333375726e-09 1.0143333333510751e-07 0.0 5.666666666679092e-10 1.936666666667525e-08 0.0
41.375 1.8333333333373533e-09 9.986666666458172e-08 0.0 7.333333333349413e-10 2.2066666666728605e-08 0.0
41.625 1.6333333333369148e-09 9.516666666774948e-08 0.0 5.333333333345028e-10 2.0766666666664768e-08 0.0
41.875 1.8666666666707597e-09 9.180000000007932e-08 0.0 9.333333333353799e-10 2.1633333333373993e-08 0.0
42.125 1.8666666666707597e-09 9.626666666682354e-08 0.0 4.666666666676899e-10 1.8033333333338994e-08 0.0
42.375 1.900000000004166e-09 9.153333333216523e-08 0.0 8.333333333351606e-10 1.946666666670935e-08 0.0
42.625 1.966666666670979e-09 8.860000000592699e-08 0.0 5.000000000010964e-10 1.713333333346577e-08 0.0
42.875 1.6666666666703212e-09 8.836666666196119e-08 0.0 8.66666666668567e-10 1.7733333333290902e-08 0.0
43.125 1.4000000000030698e-09 8.51000000016977e-08 0.0 4.666666666676899e-10 1.7799999999998373e-08 0.0
43.375 1.2000000000026313e-09 8.389999999955378e-08 0.0 5.666666666679092e-10 1.720000000006482e-08 0.0
43.625 1.1666666666692248e-09 8.406666666526535e-08 0.0 4.666666666676899e-10 1.550000000013563e-08 0.0
43.875 1.4333333333364762e-09 7.846666666682517e-08 0.0 6.000000000013156e-10 1.4700000000025457e-08 0.0
44.125 8.66666666668567e-10 7.586666666680592e-08 0.0 4.666666666676899e-10 1.343333333334246e-08 0.0
44.375 1.0333333333355991e-09 7.526666666833604e-08 0.0 5.000000000010964e-10 1.2666666666721546e-08 0.0
44.625 1.0000000000021927e-09 7.580000000156212e-08 0.0 3.6666666666747066e-10 1.2466666666599135e-08 0.0
44.875 1.0333333333355991e-09 6.939999999764496e-08 0.0 3.3333333333406424e-10 1.2866666666681327e-08 0.0
45.125 1.3000000000028505e-09 7.116666666823895e-08 0.0 4.666666666676899e-10 1.1100000000098878e-08 0.0
45.375 7.000000000015349e-10 6.870000000044202e-08 0.0 3.6666666666747066e-10 1.0566666666547535e-08 0.0
45.625 1.266666666669444e-09 6.700000000116335e-08 0.0 3.000000000006578e-10 1.1966666666808103e-08 0.0
45.875 9.666666666687863e-10 6.593333333384382e-08 0.0 3.000000000006578e-10 1.1833333333447372e-08 0.0
46.125 9.333333333353799e-10 6.46666666664561e-08 0.0 4.333333333342835e-10 1.2599999999905655e-08 0.0
46.375 1.0333333333355991e-09 6.133333333140784e-08 0.0 1.6666666666703212e-10 1.1733333333359061e-08 0.0
46.625 7.333333333349413e-10 6.396666666751843e-08 0.0 3.6666666666747066e-10 1.2166666666713673e-08 0.0
46.875 7.666666666683477e-10 6.146666666623224e-08 0.0 2.0000000000043854e-10 1.1799999999958111e-08 0.0
47.125 8.333333333351606e-10 5.943333333379569e-08 0.0 2.0000000000043854e-10 1.1000000000064777e-08 0.0
47.375 7.333333333349413e-10 5.6533333333240454e-08 0.0 2.0000000000043854e-10 1.0566666666710165e-08 0.0
47.625 1.0666666666690056e-09 5.596666666739247e-08 0.0 2.0000000000043854e-10 9.50000000004116e-09 0.0
47.875 9.333333333353799e-10 5.516666666451758e-08 0.0 2.3333333333384497e-10 9.66666666656589e-09 0.0
48.125 5.333333333345028e-10 5.450000000253863e-08 0.0 3.000000000006578e-10 9.000000000141707e-09 0.0
48.375 6.666666666681285e-10 5.326666666690544e-08 0.0 2.0000000000043854e-10 7.933333333201651e-09 0.0
48.625 4.000000000008771e-10 5.316666666730502e-08 0.0 1.6666666666703212e-10 7.266666666885888e-09 0.0
48.875 5.000000000010964e-10 4.910000000156456e-08 0.0 3.000000000006578e-10 6.8000000000420155e-09 0.0
49.125 5.000000000010964e-10 4.813333333297809e-08 0.0 3.3333333333406424e-11 7.233333333125577e-09 0.0
49.375 7.000000000015349e-10 4.669999999814406e-08 0.0 2.0000000000043854e-10 8.033333333398382e-09 0.0
49.625 5.000000000010964e-10 5.2033333334741694e-08 0.0 1.333333333336257e-10 7.033333333436847e-09 0.0
49.875 5.666666666679092e-10 4.830000000042439e-08 0.0 1.0000000000021927e-10 7.2333333332882076e-09 0.0
50.125 4.000000000008771e-10 4.623333333276386e-08 0.0 2.0000000000043854e-10 6.500000000156554e-09 0.0
50.375 6.000000000013156e-10 4.3933333331545865e-08 0.0 0.0 7.0333333332742165e-09 0.0
50.625 5.333333333345028e-10 4.210000000004488e-08 0.0 1.6666666666703212e-10 6.4666666665588735e-09 0.0
50.875 4.333333333342835e-10 4.4733333334420755e-08 0.0 3.3333333333406424e-11 6.966666666837797e-09 0.0
51.125 3.6666666666747066e-10 4.2733333334606105e-08 0.0 2.0000000000043854e-10 5.633333333230489e-09 0.0
51.375 3.000000000006578e-10 4.266666666415814e-08 0.0 1.333333333336257e-10 4.999999999970306e-09 0.0
51.625 2.0000000000043854e-10 4.136666666761796e-08 0.0 1.0000000000021927e-10 5.466666666814179e-09 0.0
51.875 3.3333333333406424e-10 3.93333333308446e-08 0.0 1.6666666666703212e-10 4.399999999982543e-09 0.0
52.125 2.666666666672514e-10 3.883333333370986e-08 0.0 0.0 5.6666666666655395e-09 0.0
52.375 3.000000000006578e-10 3.893333333591237e-08 0.0 1.6666666666703212e-10 5.83333333329869e-09 0.0
52.625 2.666666666672514e-10 3.810000000128294e-08 0.0 1.333333333336257e-10 4.833333333228735e-09 0.0
52.875 1.0000000000021927e-10 3.580000000093231e-08 0.0 0.0 5.333333333507658e-09 0.0
53.125 2.666666666672514e-10 3.763333333069857e-08 0.0 3.3333333333406424e-11 4.266666666621812e-09 0.0
53.375 4.000000000008771e-10 3.709999999920721e-08 0.0 3.3333333333406424e-11 3.5999999999807887e-09 0.0
53.625 1.333333333336257e-10 3.496666666717024e-08 0.0 6.666666666681285e-11 4.166666666696132e-09 0.0
53.875 2.666666666672514e-10 3.143333333292114e-08 0.0 1.0000000000021927e-10 3.7000000001233095e-09 0.0
54.125 2.3333333333384497e-10 3.143333333639059e-08 0.0 1.333333333336257e-10 2.8666666665780847e-09 0.0
54.375 2.666666666672514e-10 3.189999999743398e-08 0.0 0.0 3.3666666666943776e-09 0.0
54.625 1.0000000000021927e-10 3.3400000000981256e-08 0.0 1.0000000000021927e-10 3.9666666665737205e-09 0.0
54.875 2.3333333333384497e-10 2.8999999996878745e-08 0.0 3.3333333333406424e-11 4.000000000117191e-09 0.0
55.125 2.3333333333384497e-10 3.056666667087399e-08 0.0 3.3333333333406424e-11 3.1999999999528066e-09 0.0
55.375 2.3333333333384497e-10 3.016666666466605e-08 0.0 3.3333333333406424e-11 2.699999999999144e-09 0.0
55.625 1.0000000000021927e-10 2.760000000247287e-08 0.0 3.3333333333406424e-11 2.8333333333056647e-09 0.0
55.875 1.333333333336257e-10 2.8233333330962562e-08 0.0 3.3333333333406424e-11 2.8000000000874548e-09 0.0
56.125 6.666666666681285e-11 2.6466666669909544e-08 0.0 3.3333333333406424e-11 2.0333333333581206e-09 0.0
56.375 1.333333333336257e-10 2.6099999999792955e-08 0.0 0.0 1.700000000037609e-09 0.0
56.625 2.0000000000043854e-10 2.4500000000114708e-08 0.0 3.3333333333406424e-11 2.299999999971162e-09 0.0
56.875 3.3333333333406424e-11 2.543333333260983e-08 0.0 3.3333333333406424e-11 1.4666666666427776e-09 0.0
57.125 1.333333333336257e-10 2.393333333166464e-08 0.0 0.0 1.6999999999833988e-09 0.0
57.375 6.666666666681285e-11 2.406666666475432e-08 0.0 6.666666666681285e-11 1.6999999999833988e-09 0.0
57.625 1.6666666666703212e-10 2.320000000444189e-08 0.0 0.0 1.9666666666506502e-09 0.0
57.875 6.666666666681285e-11 2.4766666663691983e-08 0.0 3.3333333333406424e-11 1.2333333334647867e-09 0.0
58.125 1.0000000000021927e-10 2.2400000000699638e-08 0.0 0.0 1.533333333296038e-09 0.0
58.375 3.3333333333406424e-11 2.266666666774636e-08 0.0 3.3333333333406424e-11 9.999999999615351e-10 0.0
58.625 2.0000000000043854e-10 2.1600000000426833e-08 0.0 0.0 1.5000000000236179e-09 0.0
58.875 2.0000000000043854e-10 2.2333333336323202e-08 0.0 3.3333333333406424e-11 1.4000000000437274e-09 0.0
59.125 6.666666666681285e-11 2.143333332777636e-08 0.0 3.3333333333406424e-11 1.0999999999414256e-09 0.0
59.375 6.666666666681285e-11 2.0900000002356534e-08 0.0 0.0 1.0666666667232157e-09 0.0
59.625 6.666666666681285e-11 1.9566666667122923e-08 0.0 3.3333333333406424e-11 1.3333333332278367e-09 0.0
59.875 6.666666666681285e-11 2.169999999829253e-08 0.0 3.3333333333406424e-11 1.1666666667031061e-09 0.0
60.125 1.333333333336257e-10 1.9833333337639092e-08 0.0 0.0 7.000000000760738e-10 0.0
60.375 6.666666666681285e-11 1.976666666458904e-08 0.0 3.3333333333406424e-11 7.333333332942837e-10 0.0
60.625 1.6666666666703212e-10 1.8499999998936034e-08 0.0 0.0 7.000000000218637e-10 0.0
60.875 1.0000000000021927e-10 1.9900000002015528e-08 0.0 3.3333333333406424e-11 6.333333333143933e-10 0.0
61.125 3.3333333333406424e-11 1.7299999997659465e-08 0.0 3.3333333333406424e-11 6.000000000961833e-10 0.0
61.375 3.3333333333406424e-11 1.84333333345596e-08 0.0 3.3333333333406424e-11 6.666666665868133e-10 0.0
61.625 0.0 1.796666666484259e-08 0.0 0.0 6.333333333686034e-10 0.0
61.875 1.0000000000021927e-10 1.6833333336616074e-08 0.0 0.0 5.666666665527127e-10 0.0
62.125 6.666666666681285e-11 1.803333333095375e-08 0.0 0.0 2.0000000006820118e-10 0.0
62.375 6.666666666681285e-11 1.6833333335748712e-08 0.0 0.0 7.000000000218637e-10 0.0
62.625 6.666666666681285e-11 1.7066666664102004e-08 0.0 0.0 3.66666666701352e-10 0.0
62.875 0.0 1.5166666669959306e-08 0.0 0.0 5.333333333345028e-10 0.0
63.125 0.0 1.6133333327270072e-08 0.0 3.3333333333406424e-11 4.333333333546123e-10 0.0
63.375 0.0 1.5933333339344935e-08 0.0 3.3333333333406424e-11 5.666666665527127e-10 0.0
63.625 6.666666666681285e-11 1.57666666658271e-08 0.0 0.0 4.666666667354526e-10 0.0
63.875 3.3333333333406424e-11 1.5266666663488193e-08 0.0 0.0 3.333333333205117e-10 0.0
64.125 3.3333333333406424e-11 1.4533333333663356e-08 0.0 3.3333333333406424e-11 4.333333333546123e-10 0.0
64.375 6.666666666681285e-11 1.3133333337522757e-08 0.0 0.0 2.666666666672514e-10 0.0
64.625 3.3333333333406424e-11 1.3366666665876048e-08 0.0 0.0 3.66666666701352e-10 0.0
64.875 3.3333333333406424e-11 1.24666666642681e-08 0.0 3.3333333333406424e-11 5.333333332802927e-10 0.0
65.125 0.0 1.2900000000495848e-08 0.0 0.0 3.333333333205117e-10 0.0
65.375 0.0 1.3866666667347594e-08 0.0 6.666666666681285e-11 2.666666666130413e-10 0.0
65.625 6.666666666681285e-11 1.3266666666275628e-08 0.0 0.0 1.0000000003410059e-10 0.0
65.875 0.0 1.1833333334911045e-08 0.0 3.3333333333406424e-11 4.333333333546123e-10 0.0
66.125 3.3333333333406424e-11 1.1999999996285815e-08 0.0 0.0 2.666666666672514e-10 0.0
66.375 0.0 1.1733333334443263e-08 0.0 3.3333333333406424e-11 4.0000000002798214e-10 0.0
66.625 3.3333333333406424e-11 1.1633333329638673e-08 0.0 0.0 3.6666666664714187e-10 0.0
66.875 3.3333333333406424e-11 1.123333333904325e-08 0.0 0.0 2.3333333334062123e-10 0.0
67.125 0.0 1.1299999998215515e-08 0.0 0.0 2.9999999999388155e-10 0.0
67.375 3.3333333333406424e-11 1.0533333336636141e-08 0.0 0.0 5.000000000078726e-10 0.0
67.625 0.0 9.633333330691385e-09 0.0 0.0 3.333333333205117e-10 0.0
67.875 0.0 1.08666666680593e-08 0.0 0.0 5.333333333887129e-10 0.0
68.125 0.0 8.933333330019e-09 0.0 0.0 1.9999999995978096e-10 0.0
68.375 0.0 1.0166666667386914e-08 0.0 0.0 3.333333332663016e-11 0.0
68.625 0.0 9.59999999980421e-09 0.0 0.0 2.666666666130413e-10 0.0
68.875 0.0 9.300000001870312e-09 0.0 0.0 4.666666667354526e-10 0.0
69.125 0.0 9.233333336626515e-09 0.0 0.0 1.9999999995978096e-10 0.0
69.375 3.3333333333406424e-11 9.033333331354143e-09 0.0 0.0 3.0000000004809166e-10 0.0
69.625 0.0 7.666666666100719e-09 0.0 3.3333333333406424e-11 2.666666667214615e-10 0.0
69.875 0.0 8.999999999599606e-09 0.0 0.0 3.9999999997377203e-10 0.0
70.125 0.0 7.200000001587881e-09 0.0 3.3333333333406424e-11 2.666666666130413e-10 0.0
70.375 0.0 7.399999998186635e-09 0.0 3.3333333333406424e-11 2.0000000006820118e-10 0.0
70.625 0.0 7.466666663430432e-09 0.0 0.0 1.3333333330652064e-10 0.0
70.875 3.3333333333406424e-11 6.733333338809766e-09 0.0 0.0 1.666666666331508e-10 0.0
71.125 0.0 6.766666666227494e-09 0.0 0.0 2.666666666672514e-10 0.0
71.375 0.0 6.4333333278654425e-09 0.0 0.0 1.3333333336073075e-10 0.0
71.625 0.0 5.566666671022458e-09 0.0 0.0 2.0000000001399107e-10 0.0
71.875 0.0 5.300000002241012e-09 0.0 0.0 3.333333332663016e-11 0.0
72.125 0.0 5.466666661881059e-09 0.0 0.0 1.3333333336073075e-10 0.0
72.375 0.0 5.166666666549247e-09 0.0 0.0 2.3333333339483134e-10 0.0
72.625 0.0 4.999999999102944e-09 0.0 0.0 1.666666666331508e-10 0.0
72.875 0.0 5.833333336334456e-09 0.0 0.0 2.333333332864111e-10 0.0
73.125 0.0 4.066666669209906e-09 0.0 0.0 1.3333333330652064e-10 0.0
73.375 0.0 4.300000000165283e-09 0.0 0.0 1.9999999995978096e-10 0.0
73.625 0.0 4.09999999922972e-09 0.0 0.0 2.3333333334062123e-10 0.0
73.875 0.0 4.466666664142138e-09 0.0 0.0 3.333333332663016e-11 0.0
74.125 0.0 3.5333333333817385e-09 0.0 0.0 2.333333332864111e-10 0.0
74.375 0.0 4.400000000633064e-09 0.0 0.0 2.0000000001399107e-10 0.0
74.625 0.0 4.3666666680111654e-09 0.0 0.0 1.3333333336073075e-10 0.0
74.875 0.0 3.633333330380073e-09 0.0 0.0 2.0000000006820118e-10 0.0
75.125 0.0 3.433333336383404e-09 0.0 0.0 1.666666666873609e-10 0.0
75.375 0.0 2.5999999965498066e-09 0.0 0.0 6.666666665326032e-11 0.0
75.625 0.0 3.2333333345804793e-09 0.0 0.0 9.999999997989048e-11 0.0
75.875 0.0 2.6333333361105993e-09 0.0 3.3333333333406424e-11 0.0 0.0
76.125 0.0 3.366666665935436e-09 0.0 0.0 0.0 0.0
76.375 0.0 3.0666666645320917e-09 0.0 0.0 0.0 0.0
76.625 0.0 2.733333332241572e-09 0.0 0.0 0.0 0.0
76.875 0.0 2.7333333365783807e-09 0.0 0.0 0.0 0.0
77.125 0.0 2.6999999961502263e-09 0.0 0.0 0.0 0.0
77.375 0.0 3.000000002757741e-09 0.0 0.0 0.0 0.0
77.625 0.0 2.8666666679333375e-09 0.0 0.0 0.0 0.0
77.875 0.0 2.866666666198614e-09 0.0 0.0 0.0 0.0
78.125 0.0 3.0333333327775547e-09 0.0 0.0 0.0 0.0
78.375 0.0 2.6000000008866153e-09 0.0 0.0 0.0 0.0
78.625 0.0 1.9666666637233043e-09 0.0 0.0 0.0 0.0
78.875 0.0 2.3333333355746166e-09 0.0 0.0 0.0 0.0
79.125 0.0 2.466666668664297e-09 0.0 0.0 0.0 0.0
79.375 0.0 2.066666666793171e-09 0.0 0.0 0.0 0.0
79.625 0.0 1.6666666649220452e-09 0.0 0.0 0.0 0.0
79.875 0.0 1.8333333297662624e-09 0.0 0.0 0.0 0.0
80.125 0.0 2.0666666719973414e-09 0.0 0.0 0.0 0.0
80.375 0.0 1.6999999984113057e-09 0.0 0.0 0.0 0.0
80.625 0.0 1.4000000004774082e-09 0.0 0.0 0.0 0.0
80.875 0.0 1.9666666663253896e-09 0.0 0.0 0.0 0.0
81.125 0.0 1.433333333099307e-09 0.0 0.0 0.0 0.0
81.375 0.0 1.5000000026799132e-09 0.0 0.0 0.0 0.0
81.625 0.0 1.3666666609166156e-09 0.0 0.0 0.0 0.0
81.875 0.0 1.0666666673195269e-09 0.0 0.0 0.0 0.0
82.125 0.0 1.6666666683914921e-09 0.0 0.0 0.0 0.0
82.375 0.0 1.3666666669881478e-09 0.0 0.0 0.0 0.0
82.625 0.0 9.66666665117022e-10 0.0 0.0 0.0 0.0
82.875 0.0 1.0000000003410059e-09 0.0 0.0 0.0 0.0
83.125 0.0 1.0666666673195269e-09 0.0 0.0 0.0 0.0
83.375 0.0 9.333333316277614e-10 0.0 0.0 0.0 0.0
83.625 0.0 1.4333333357013922e-09 0.0 0.0 0.0 0.0
83.875 0.0 1.1000000008087873e-09 0.0 0.0 0.0 0.0
84.125 0.0 1.2333333312963823e-09 0.0 0.0 0.0 0.0
84.375 0.0 1.06666666385008e-09 0.0 0.0 0.0 0.0
84.625 0.0 9.666666677191071e-10 0.0 0.0 0.0 0.0
84.875 0.0 1.2000000021439305e-09 0.0 0.0 0.0 0.0
85.125 0.0 5.66666666715343e-10 0.0 0.0 0.0 0.0
85.375 0.0 9.666666668517454e-10 0.0 0.0 0.0 0.0
85.625 0.0 8.666666681186874e-10 0.0 0.0 0.0 0.0
85.875 0.0 4.3333333362566284e-10 0.0 0.0 0.0 0.0
86.125 0.0 5.66666666715343e-10 0.0 0.0 0.0 0.0
86.375 0.0 7.333333315595603e-10 0.0 0.0 0.0 0.0
86.625 0.0 5.66666666715343e-10 0.0 0.0 0.0 0.0
86.875 0.0 7.33333332426922e-10 0.0 0.0 0.0 0.0
87.125 0.0 8.666666663839639e-10 0.0 0.0 0.0 0.0
87.375 0.0 5.333333332260826e-10 0.0 0.0 0.0 0.0
87.625 0.0 3.333333340252431e-10 0.0 0.0 0.0 0.0
87.875 0.0 3.3333333229051965e-10 0.0 0.0 0.0 0.0
88.125 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
88.375 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
88.625 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
88.875 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
89.125 0.0 2.3333333355746166e-10 0.0 0.0 0.0 0.0
89.375 0.0 1.3333333395704194e-10 0.0 0.0 0.0 0.0
89.625 0.0 2.3333333355746166e-10 0.0 0.0 0.0 0.0
89.875 0.0 2.999999996686209e-10 0.0 0.0 0.0 0.0
90.125 0.0 1.3333333395704194e-10 0.0 0.0 0.0 0.0
90.375 0.0 6.666666611115923e-11 0.0 0.0 0.0 0.0
90.625 0.0 6.666666697852097e-11 0.0 0.0 0.0 0.0
90.875 0.0 1.6666666571157895e-10 0.0 0.0 0.0 0.0
91.125 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
91.375 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
91.625 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
91.875 0.0 3.333333262189875e-11 0.0 0.0 0.0 0.0
92.125 0.0 1.3333333395704194e-10 0.0 0.0 0.0 0.0
92.375 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
93.125 0.0 6.666666697852097e-11 0.0 0.0 0.0 0.0
93.375 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
93.625 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
93.875 0.0 2.666666679140839e-10 0.0 0.0 0.0 0.0
94.125 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
94.375 0.0 1.6666666571157895e-10 0.0 0.0 0.0 0.0
94.625 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
94.875 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
95.125 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
95.375 0.0 2.9999999880125916e-10 0.0 0.0 0.0 0.0
95.625 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
95.875 0.0 1.6666666571157895e-10 0.0 0.0 0.0 0.0
96.125 0.0 1.3333333222231847e-10 0.0 0.0 0.0 0.0
96.375 0.0 2.6666666704672215e-10 0.0 0.0 0.0 0.0
96.625 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
96.875 0.0 1.3333333395704194e-10 0.0 0.0 0.0 0.0
97.125 0.0 1.0000000046778146e-10 0.0 0.0 0.0 0.0
97.375 0.0 6.666666697852097e-11 0.0 0.0 0.0 0.0
97.625 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
97.875 0.0 6.666666611115923e-11 0.0 0.0 0.0 0.0
98.125 0.0 1.333333330896802e-10 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_10.45mrad_final.txt <==
0.125 1.4618781036666747e-06 6.160823533733321e-05 0.0 3.254318173333336e-07 1.8782890661333386e-05 0.0
0.375 2.1700804243333777e-06 0.00011571865108699998 0.0 2.9487508233333315e-07 1.7050182925000357e-05 0.0
0.625 2.614325067333244e-06 0.00019890603802400872 0.0 2.88439266000002e-07 1.93813427173336e-05 0.0
0.875 2.679525674666554e-06 0.00029134717712034266 0.0 2.990233476666684e-07 1.9175624188666362e-05 0.0
1.125 2.5852690603332495e-06 0.0003517977404219753 0.0 2.80402312333335e-07 1.9924922070332056e-05 0.0
1.375 2.380273874333254e-06 0.0003708030510635313 0.0 2.6625860566666466e-07 1.8998987488665054e-05 0.0
1.625 2.06995300966674e-06 0.00035838700889716723 0.0 2.7919704533332863e-07 1.8513468821665792e-05 0.0
1.875 1.7386367630007795e-06 0.00030847004049390633 0.0 2.884352246666619e-07 1.639927441733326e-05 0.0
2.125 1.5505475506672355e-06 0.0002471730243730763 0.0 2.8195224533332853e-07 1.462390993067089e-05 0.0
2.375 1.3519362110005301e-06 0.00018946945099469108 0.0 2.7272538299999557e-07 1.288086381700756e-05 0.0
2.625 1.1953301330004669e-06 0.00014250644625925625 0.0 2.5498381633333864e-07 1.18526712363423e-05 0.0
2.875 1.0677686903336877e-06 0.00010889756106647469 0.0 2.585744196666717e-07 1.0547777954342838e-05 0.0
3.125 9.79534132666887e-07 8.604613434639577e-05 0.0 2.57670866000006e-07 9.701888658342856e-06 0.0
3.375 9.051236383334773e-07 6.97330768726725e-05 0.0 2.576377296666715e-07 8.870067000343412e-06 0.0
3.625 8.230904580000742e-07 5.807012525565428e-05 0.0 2.437667500000076e-07 7.951062226343238e-06 0.0
3.875 7.732028430000541e-07 4.970890654831242e-05 0.0 2.405295460000126e-07 7.004540663675766e-06 0.0
4.125 7.178616026667155e-07 4.2569962844963595e-05 0.0 2.3173829433334647e-07 6.3861351916749015e-06 0.0
4.375 6.528795493334374e-07 3.671538580761772e-05 0.0 2.2401211666669646e-07 5.848211385674131e-06 0.0
4.625 6.184688166667348e-07 3.164974278460544e-05 0.0 2.2155833500003206e-07 5.1874130800063744e-06 0.0
4.875 5.800127473333923e-07 2.7065177832282915e-05 0.0 2.1678797400004572e-07 4.869163571006143e-06 0.0
5.125 5.551168843334199e-07 2.3475238887969967e-05 0.0 2.0147598766672158e-07 4.4021079993383436e-06 0.0
5.375 5.211570453333593e-07 2.0395270690648157e-05 0.0 2.0065534766673135e-07 4.1307674286712595e-06 0.0
5.625 5.081426660000286e-07 1.82756675266545e-05 0.0 2.0001855200006454e-07 3.7918859230039073e-06 0.0
5.875 4.780564290000542e-07 1.6211546316656326e-05 0.0 1.8807245333339457e-07 3.525600025337404e-06 0.0
6.125 4.561773866667402e-07 1.4510607851987625e-05 0.0 1.7723203800006537e-07 3.349648566004055e-06 0.0
6.375 4.3482653000007787e-07 1.3120018610986162e-05 0.0 1.6667608900006227e-07 3.094194951003238e-06 0.0
6.625 3.9746459366672314e-07 1.1827591933990817e-05 0.0 1.6295154866673348e-07 2.8143064000026095e-06 0.0
6.875 3.8446727333341806e-07 1.0971244497330612e-05 0.0 1.5826530866673328e-07 2.7432734276687824e-06 0.0
7.125 3.639445353334069e-07 1.0152725789335567e-05 0.0 1.5562007366673872e-07 2.54343972733574e-06 0.0
7.375 3.357433393334216e-07 9.39362273532935e-06 0.0 1.4568543000005931e-07 2.372226142335703e-06 0.0
7.625 3.1896656300006753e-07 8.70174904366288e-06 0.0 1.3496680933339277e-07 2.242746109001252e-06 0.0
7.875 3.027366050000705e-07 8.265308993990906e-06 0.0 1.3366177666673725e-07 1.998055889334139e-06 0.0
8.125 2.73972438333385e-07 7.762443815326637e-06 0.0 1.2309115066673353e-07 1.8825071796675467e-06 0.0
8.375 2.6253645933337506e-07 7.260652217662943e-06 0.0 1.2369815366672817e-07 1.8338578886673527e-06 0.0
8.625 2.416508546667178e-07 6.8921543136626386e-06 0.0 1.1827019966671932e-07 1.7448157410000602e-06 0.0
8.875 2.3336118900003038e-07 6.555781477996566e-06 0.0 1.1115820666672346e-07 1.6344111499998746e-06 0.0
9.125 2.211760040000401e-07 6.164703931331537e-06 0.0 9.906447633338446e-08 1.5617832213333507e-06 0.0
9.375 2.0477416466671236e-07 5.702440056000978e-06 0.0 9.737536900004576e-08 1.421357128334052e-06 0.0
9.625 1.925765703334362e-07 5.400757437001597e-06 0.0 9.624378733337411e-08 1.381622833000729e-06 0.0
9.875 1.7728972033347344e-07 5.075134409338478e-06 0.0 8.934297566670373e-08 1.2772553546675273e-06 0.0
10.125 1.673793733334412e-07 4.712410728671158e-06 0.0 8.592953100003639e-08 1.2009524886680994e-06 0.0
10.375 1.6112718000014733e-07 4.4568638590041995e-06 0.0 8.566543600004771e-08 1.1744179290012471e-06 0.0
10.625 1.5353761333349324e-07 4.159670204673116e-06 0.0 7.796618666671222e-08 1.1237991890013363e-06 0.0
10.875 1.4913711866684548e-07 3.9353624386689705e-06 0.0 7.43264160000436e-08 1.0512284153347835e-06 0.0
11.125 1.3383953766678947e-07 3.680425659669667e-06 0.0 7.07286243333715e-08 1.0036000230010831e-06 0.0
11.375 1.296459700001246e-07 3.4617280436689303e-06 0.0 6.713629400004183e-08 9.504546980008727e-07 0.0
11.625 1.223929243334676e-07 3.2428280713368493e-06 0.0 6.502709666670582e-08 8.777036350005106e-07 0.0
11.875 1.178917083334601e-07 3.04543534933744e-06 0.0 6.070539933337767e-08 8.309047653340005e-07 0.0
12.125 1.148456883334615e-07 2.843298548667328e-06 0.0 5.8348025666708075e-08 7.955190123341361e-07 0.0
12.375 1.0451459200013299e-07 2.6693512046693617e-06 0.0 5.467808066670279e-08 7.531105940010094e-07 0.0
12.625 9.74708580001282e-08 2.5381324566670083e-06 0.0 5.8388519000032726e-08 7.328538890007726e-07 0.0
12.875 9.817277900012346e-08 2.351966285001495e-06 0.0 5.3710004666710946e-08 6.932673153343255e-07 0.0
13.125 9.389046200013678e-08 2.2151956673367897e-06 0.0 4.9372275333387316e-08 6.722153003342656e-07 0.0
13.375 8.271284833344562e-08 2.108886105668239e-06 0.0 4.905084000005893e-08 6.248807290008644e-07 0.0
13.625 8.525707033345503e-08 2.0074105543362378e-06 0.0 4.4422976666717704e-08 6.017142523341741e-07 0.0
13.875 7.903613033344298e-08 1.8794246243350292e-06 0.0 4.419752466672616e-08 5.780378840007801e-07 0.0
14.125 7.805937900014513e-08 1.7758043046661384e-06 0.0 4.106492800005946e-08 5.412890053341029e-07 0.0
14.375 7.211875066676587e-08 1.7142045556713288e-06 0.0 3.763287966671299e-08 5.488935096671969e-07 0.0
14.625 6.718234600011359e-08 1.6166479223336978e-06 0.0 3.781121600004903e-08 5.082944066673147e-07 0.0
14.875 6.712449066678292e-08 1.563599081000084e-06 0.0 3.498501366671174e-08 4.778089770005435e-07 0.0
15.125 6.338857533342505e-08 1.466548895335748e-06 0.0 3.542079066672244e-08 4.821836760005699e-07 0.0
15.375 6.242773233343943e-08 1.4221739550010666e-06 0.0 3.1042950666713555e-08 4.387433330005244e-07 0.0
15.625 5.73913496667669e-08 1.3458178409983014e-06 0.0 3.121074000004427e-08 4.2003224866695235e-07 0.0
15.875 5.594338266676972e-08 1.273757867333112e-06 0.0 2.874596733337758e-08 4.0863865866715707e-07 0.0
16.125 5.036537300007882e-08 1.2151839316708324e-06 0.0 3.153771066672021e-08 3.8749825800031036e-07 0.0
16.375 5.030877033342649e-08 1.1862412199995127e-06 0.0 2.77093696667159e-08 3.713501356669745e-07 0.0
16.625 4.705436100009813e-08 1.1271815309999399e-06 0.0 2.764693066670741e-08 3.492367733336525e-07 0.0
16.875 4.398640000009119e-08 1.0786612303355196e-06 0.0 2.492775733337879e-08 3.4339580733361123e-07 0.0
17.125 4.192567800008105e-08 1.053295890334361e-06 0.0 2.4041832333377157e-08 3.1892409400028797e-07 0.0
17.375 3.9967089000078756e-08 1.02987713500053e-06 0.0 2.2899962666712227e-08 3.302327976669318e-07 0.0
17.625 3.901989400009352e-08 9.819596856674648e-07 0.0 2.110065500004663e-08 3.0881625433362616e-07 0.0
17.875 3.850845066674419e-08 9.305413899993523e-07 0.0 2.0363944333381492e-08 3.0232455433364244e-07 0.0
18.125 3.698963266675332e-08 8.751722650021838e-07 0.0 2.0172604666709345e-08 2.9368543700024124e-07 0.0
18.375 3.3850261333397776e-08 8.389854743344818e-07 0.0 1.9446656333373558e-08 2.888818130002591e-07 0.0
18.625 3.1840394333408314e-08 8.253048430009735e-07 0.0 1.8102366000042553e-08 2.6975420033370327e-07 0.0
18.875 3.088915933340588e-08 7.81027446334747e-07 0.0 1.8697942000043914e-08 2.631615516668676e-07 0.0
19.125 2.815177233339637e-08 7.587877470008851e-07 0.0 1.6443628333369972e-08 2.5217095433359904e-07 0.0
19.375 2.9158286000066235e-08 7.288567430009489e-07 0.0 1.6452343333371198e-08 2.352049036668559e-07 0.0
19.625 2.7169708000051825e-08 7.152399696674916e-07 0.0 1.6441957333368463e-08 2.3141816400028487e-07 0.0
19.875 2.6111881333403875e-08 6.797002683341623e-07 0.0 1.5111191000033577e-08 2.2293974866676803e-07 0.0
20.125 2.51240656667237e-08 6.62366174999842e-07 0.0 1.4691551000035148e-08 2.116163246668819e-07 0.0
20.375 2.37895113333882e-08 6.311935986697166e-07 0.0 1.361511300002821e-08 1.9718320566674066e-07 0.0
20.625 2.2386441333388182e-08 6.052247649998913e-07 0.0 1.3497525333366946e-08 2.043723060002247e-07 0.0
20.875 2.1222838666713978e-08 5.996337593332061e-07 0.0 1.0646032666693345e-08 1.8887232366694663e-07 0.0
21.125 2.1653233333383923e-08 5.670614233346631e-07 0.0 1.1891369000026442e-08 1.7805326133353257e-07 0.0
21.375 2.1288084000053878e-08 5.505076780014037e-07 0.0 1.0860580000024477e-08 1.6403431133348544e-07 0.0
21.625 1.9426874333374432e-08 5.34438504001724e-07 0.0 9.741001666691227e-09 1.5997322300024576e-07 0.0
21.875 1.8322701333379858e-08 5.065629563329697e-07 0.0 9.783554666689204e-09 1.5262798866688123e-07 0.0
22.125 1.7838359000036405e-08 4.934409426689441e-07 0.0 9.510027666690874e-09 1.4797397000012062e-07 0.0
22.375 1.605170500003746e-08 4.834784683351717e-07 0.0 1.0026483666688137e-08 1.4266185766688465e-07 0.0
22.625 1.4954771000037488e-08 4.7487455666610917e-07 0.0 9.36467000002226e-09 1.3341654233353737e-07 0.0
22.875 1.4728507000035798e-08 4.5446853666865697e-07 0.0 9.050293000020801e-09 1.4132656733339402e-07 0.0
23.125 1.46568140000291e-08 4.3877840200188395e-07 0.0 8.361777666688136e-09 1.3139805600016503e-07 0.0
23.375 1.3377257666696808e-08 4.1089326400112897e-07 0.0 7.474876666682963e-09 1.2389742700021078e-07 0.0
23.625 1.3085507333359108e-08 4.040147163313079e-07 0.0 7.134482666681677e-09 1.2116313933353872e-07 0.0
23.875 1.3147664333365095e-08 3.9017172300285716e-07 0.0 6.671264000015484e-09 1.2267451700022055e-07 0.0
24.125 1.1209450333355927e-08 3.884420150005938e-07 0.0 6.400000000014033e-09 1.1807221033348489e-07 0.0
24.375 1.1603448000028626e-08 3.7072960966779214e-07 0.0 5.50000000001206e-09 1.1205654600022433e-07 0.0
24.625 1.0971346333351944e-08 3.662930356685551e-07 0.0 6.133333333346782e-09 1.0129066233346713e-07 0.0
24.875 1.060463700002217e-08 3.492051076649759e-07 0.0 6.633333333347878e-09 9.750991533359968e-08 0.0
25.125 9.566666666687644e-09 3.429552483365586e-07 0.0 6.26781600001311e-09 9.849228000015494e-08 0.0
25.375 1.0233333333355772e-08 3.2893100966688987e-07 0.0 5.333333333345028e-09 9.401704633359934e-08 0.0
25.625 9.433333333354018e-09 3.2402683333623145e-07 0.0 4.633333333343493e-09 9.085798800009901e-08 0.0
25.875 8.166666666684574e-09 3.0957174666475587e-07 0.0 4.700000000010306e-09 8.598325233337726e-08 0.0
26.125 8.800000000019296e-09 2.968545553348051e-07 0.0 4.10000000000899e-09 8.427501033353782e-08 0.0
26.375 8.366666666685012e-09 2.837390153335312e-07 0.0 4.033333333342177e-09 7.998387133352231e-08 0.0
26.625 8.066666666684355e-09 2.7839986766657956e-07 0.0 3.6666666666747066e-09 8.112162866674797e-08 0.0
26.875 7.466666666683039e-09 2.682303883345949e-07 0.0 3.800000000008332e-09 7.221860900014651e-08 0.0
27.125 7.766666666683697e-09 2.633249870020657e-07 0.0 4.10000000000899e-09 7.20705746667656e-08 0.0
27.375 6.933333333348536e-09 2.5688402266639543e-07 0.0 3.700000000008113e-09 6.884160600031724e-08 0.0
27.625 6.400000000014033e-09 2.483540053324282e-07 0.0 3.533333333341081e-09 6.738390399997759e-08 0.0
27.875 6.066666666679969e-09 2.421965493350914e-07 0.0 3.9666666666753644e-09 6.340574666680423e-08 0.0
28.125 5.4666666666786535e-09 2.3456666666671344e-07 0.0 3.1000000000067974e-09 6.483333333363135e-08 0.0
28.375 4.533333333343274e-09 2.3326666666670381e-07 0.0 3.2000000000070167e-09 6.053333333341186e-08 0.0
28.625 5.03333333334437e-09 2.1963333333594945e-07 0.0 2.5000000000054818e-09 5.810000000013417e-08 0.0
28.875 4.266666666676022e-09 2.1373333333307015e-07 0.0 2.7333333333393267e-09 5.8600000000033625e-08 0.0
29.125 4.966666666677557e-09 2.06400000000561e-07 0.0 2.833333333339546e-09 5.360000000017174e-08 0.0
29.375 5.333333333345028e-09 1.980666666659761e-07 0.0 2.600000000005701e-09 5.589999999998027e-08 0.0
29.625 4.200000000009209e-09 2.013666666679688e-07 0.0 2.833333333339546e-09 4.9033333333556046e-08 0.0
29.875 4.56666666667668e-09 1.930333333312155e-07 0.0 2.366666666671856e-09 5.1166666666731427e-08 0.0
30.125 3.866666666675145e-09 1.8496666666844783e-07 0.0 2.0666666666711983e-09 5.2500000000121894e-08 0.0
30.375 3.933333333341958e-09 1.8136666666591916e-07 0.0 1.966666666670979e-09 4.580000000005977e-08 0.0
30.625 3.2000000000070167e-09 1.7650000000033958e-07 0.0 2.0666666666711983e-09 4.630000000017606e-08 0.0
30.875 3.1666666666736103e-09 1.6910000000128558e-07 0.0 2.133333333338011e-09 4.370000000015681e-08 0.0
31.125 3.066666666673391e-09 1.6196666666797727e-07 0.0 2.433333333338669e-09 4.259999999999854e-08 0.0
31.375 3.233333333340423e-09 1.5549999999794895e-07 0.0 1.4000000000030698e-09 4.350000000014282e-08 0.0
31.625 2.6333333333391075e-09 1.5716666666894252e-07 0.0 1.8666666666707597e-09 3.9100000000051854e-08 0.0
31.875 2.6333333333391075e-09 1.514999999996207e-07 0.0 1.6666666666703212e-09 3.7266666666816144e-08 0.0
32.125 2.9333333333397653e-09 1.4263333333397812e-07 0.0 1.6000000000035083e-09 3.630000000007282e-08 0.0
32.375 2.6333333333391075e-09 1.4399999999966523e-07 0.0 1.1666666666692248e-09 3.5433333333309384e-08 0.0
32.625 2.533333333338888e-09 1.3356666666696632e-07 0.0 1.3000000000028505e-09 3.3633333333508725e-08 0.0
32.875 2.9333333333397653e-09 1.3093333333302412e-07 0.0 1.4666666666698826e-09 3.1866666666709436e-08 0.0
33.125 2.5666666666722946e-09 1.2813333333293667e-07 0.0 1.4333333333364762e-09 3.270000000009203e-08 0.0
33.375 2.4000000000052625e-09 1.2436666666643115e-07 0.0 1.0666666666690056e-09 2.9366666666724283e-08 0.0
33.625 2.5000000000054818e-09 1.1903333333417032e-07 0.0 1.333333333336257e-09 2.8066666666714656e-08 0.0
33.875 2.0666666666711983e-09 1.1096666666749952e-07 0.0 1.0333333333355991e-09 2.656666666674525e-08 0.0
34.125 2.1000000000046047e-09 1.1336666666658321e-07 0.0 1.0666666666690056e-09 2.3933333333399365e-08 0.0
34.375 2.0666666666711983e-09 1.0753333333198348e-07 0.0 7.666666666683477e-10 2.466666666674786e-08 0.0
34.625 1.5333333333366955e-09 1.0990000000061367e-07 0.0 9.666666666687863e-10 2.286666666656773e-08 0.0
34.875 1.966666666670979e-09 1.0636666666549721e-07 0.0 8.66666666668567e-10 2.1433333333468422e-08 0.0
35.125 1.6333333333369148e-09 9.976666666845074e-08 0.0 8.333333333351606e-10 2.0100000000132165e-08 0.0
35.375 1.2333333333360377e-09 9.720000000018603e-08 0.0 7.666666666683477e-10 2.093333333324371e-08 0.0
35.625 1.6333333333369148e-09 9.586666666798818e-08 0.0 6.666666666681285e-10 2.126666666667264e-08 0.0
35.875 1.1666666666692248e-09 8.910000000045964e-08 0.0 9.666666666687863e-10 1.9533333333416822e-08 0.0
36.125 1.566666666670102e-09 8.989999999899773e-08 0.0 5.333333333345028e-10 1.890000000021085e-08 0.0
36.375 1.1666666666692248e-09 8.620000000207281e-08 0.0 8.333333333351606e-10 1.9633333333234082e-08 0.0
36.625 1.0666666666690056e-09 8.259999999911047e-08 0.0 5.333333333345028e-10 1.7933333333467524e-08 0.0
36.875 1.1333333333358184e-09 7.906666666616241e-08 0.0 7.000000000015349e-10 1.8166666666699725e-08 0.0
37.125 9.333333333353799e-10 7.436666666759545e-08 0.0 9.000000000019734e-10 1.6000000000035083e-08 0.0
37.375 6.666666666681285e-10 7.603333333208381e-08 0.0 7.000000000015349e-10 1.513333333338007e-08 0.0
37.625 1.0000000000021927e-09 7.353333333426706e-08 0.0 5.000000000010964e-10 1.5800000000021092e-08 0.0
37.875 7.666666666683477e-10 6.806666666718184e-08 0.0 3.6666666666747066e-10 1.4066666666656853e-08 0.0
38.125 9.666666666687863e-10 6.793333333192375e-08 0.0 3.3333333333406424e-10 1.3000000000096268e-08 0.0
38.375 8.000000000017542e-10 6.360000000000393e-08 0.0 5.333333333345028e-10 1.3933333333296122e-08 0.0
38.625 7.666666666683477e-10 6.363333333436055e-08 0.0 7.333333333349413e-10 1.2833333333408907e-08 0.0
38.875 1.1666666666692248e-09 6.229999999912694e-08 0.0 4.666666666676899e-10 1.339999999996162e-08 0.0
39.125 7.666666666683477e-10 5.983333333393209e-08 0.0 6.33333333334722e-10 1.1966666666862313e-08 0.0
39.375 6.33333333334722e-10 5.756666666793808e-08 0.0 4.333333333342835e-10 1.1233333333296978e-08 0.0
39.625 6.000000000013156e-10 5.753333333314778e-08 0.0 4.666666666676899e-10 1.0699999999908266e-08 0.0
39.875 6.33333333334722e-10 5.536666666762155e-08 0.0 4.000000000008771e-10 1.1033333333391408e-08 0.0
40.125 7.666666666683477e-10 5.3299999998226294e-08 0.0 5.333333333345028e-10 1.0200000000008813e-08 0.0
40.375 3.000000000006578e-10 5.4033333334990025e-08 0.0 4.666666666676899e-10 1.0500000000056905e-08 0.0
40.625 6.33333333334722e-10 4.793333333290989e-08 0.0 3.000000000006578e-10 8.666666666658565e-09 0.0
40.875 7.000000000015349e-10 4.95000000008336e-08 0.0 4.000000000008771e-10 1.0666666666744266e-08 0.0
41.125 7.000000000015349e-10 4.790000000028799e-08 0.0 2.3333333333384497e-10 9.400000000007059e-09 0.0
41.375 6.33333333334722e-10 4.836666666653555e-08 0.0 2.0000000000043854e-10 8.966666666652447e-09 0.0
41.625 4.666666666676899e-10 4.476666666574161e-08 0.0 2.0000000000043854e-10 8.266666666630583e-09 0.0
41.875 5.666666666679092e-10 4.663333333290026e-08 0.0 2.3333333333384497e-10 7.833333333384391e-09 0.0
42.125 3.6666666666747066e-10 4.386666666847047e-08 0.0 2.666666666672514e-10 8.333333333338053e-09 0.0
42.375 3.000000000006578e-10 4.24333333323354e-08 0.0 3.3333333333406424e-10 7.233333333450838e-09 0.0
42.625 4.000000000008771e-10 4.106666666534725e-08 0.0 1.0000000000021927e-10 8.100000000105852e-09 0.0
42.875 2.666666666672514e-10 3.946666666740373e-08 0.0 2.0000000000043854e-10 6.966666666512536e-09 0.0
43.125 3.3333333333406424e-10 3.990000000102939e-08 0.0 2.0000000000043854e-10 5.73333333337301e-09 0.0
43.375 6.33333333334722e-10 3.9766666665337624e-08 0.0 1.333333333336257e-10 6.300000000034143e-09 0.0
43.625 4.333333333342835e-10 3.683333333606362e-08 0.0 1.6666666666703212e-10 6.666666666681285e-09 0.0
43.875 2.3333333333384497e-10 3.609999999713148e-08 0.0 2.666666666672514e-10 6.766666666715385e-09 0.0
44.125 3.3333333333406424e-10 3.6900000002174776e-08 0.0 1.6666666666703212e-10 5.399999999944078e-09 0.0
44.375 4.000000000008771e-10 3.626666666717987e-08 0.0 1.6666666666703212e-10 5.300000000072608e-09 0.0
44.625 5.333333333345028e-10 3.516666666507004e-08 0.0 2.666666666672514e-10 5.633333333338909e-09 0.0
44.875 2.0000000000043854e-10 3.186666666871521e-08 0.0 6.666666666681285e-11 5.066666666677776e-09 0.0
45.125 2.0000000000043854e-10 3.2266666665815846e-08 0.0 1.0000000000021927e-10 4.899999999881995e-09 0.0
45.375 1.6666666666703212e-10 3.173333333215608e-08 0.0 1.6666666666703212e-10 5.133333333547877e-09 0.0
45.625 1.333333333336257e-10 3.1699999999534184e-08 0.0 3.3333333333406424e-11 4.633333333268954e-09 0.0
45.875 2.3333333333384497e-10 2.9133333334305234e-08 0.0 1.333333333336257e-10 4.3333333332750724e-09 0.0
46.125 3.000000000006578e-10 2.929999999914945e-08 0.0 2.0000000000043854e-10 3.79999999999478e-09 0.0
46.375 6.666666666681285e-11 2.7633333335528448e-08 0.0 1.6666666666703212e-10 4.433333333363383e-09 0.0
46.625 1.333333333336257e-10 2.693333333268766e-08 0.0 3.3333333333406424e-11 3.433333333347638e-09 0.0
46.875 1.0000000000021927e-10 2.5633333333111713e-08 0.0 6.666666666681285e-11 3.433333333347638e-09 0.0
47.125 1.6666666666703212e-10 2.6066666667604738e-08 0.0 0.0 3.2000000000070167e-09 0.0
47.375 2.666666666672514e-10 2.450000000054839e-08 0.0 3.3333333333406424e-11 2.7333333333257742e-09 0.0
47.625 1.333333333336257e-10 2.566666666443257e-08 0.0 1.6666666666703212e-10 3.1666666666803865e-09 0.0
47.875 2.666666666672514e-10 2.3866666667288206e-08 0.0 1.0000000000021927e-10 3.8000000001032e-09 0.0
48.125 1.333333333336257e-10 2.30999999996373e-08 0.0 0.0 4.199999999860132e-09 0.0
48.375 1.333333333336257e-10 2.4133333333901247e-08 0.0 6.666666666681285e-11 3.666666666688259e-09 0.0
48.625 1.333333333336257e-10 2.2533333333355637e-08 0.0 1.0000000000021927e-10 3.400000000129428e-09 0.0
48.875 1.6666666666703212e-10 2.1466666666903472e-08 0.0 1.0000000000021927e-10 3.3999999999125875e-09 0.0
49.125 1.333333333336257e-10 2.1033333332410448e-08 0.0 0.0 3.5333333333817385e-09 0.0
49.375 1.0000000000021927e-10 2.0633333333141407e-08 0.0 1.0000000000021927e-10 2.6666666666183038e-09 0.0
49.625 1.6666666666703212e-10 2.0200000000816787e-08 0.0 3.3333333333406424e-11 3.3000000000411173e-09 0.0
49.875 1.6666666666703212e-10 1.9500000000144402e-08 0.0 1.333333333336257e-10 2.899999999904715e-09 0.0
50.125 3.3333333333406424e-11 1.896666666691832e-08 0.0 1.333333333336257e-10 2.0333333333581206e-09 0.0
50.375 1.0000000000021927e-10 1.8333333333224455e-08 0.0 3.3333333333406424e-11 2.3000000001880024e-09 0.0
50.625 6.666666666681285e-11 1.870000000117264e-08 0.0 3.3333333333406424e-11 2.5999999999108334e-09 0.0
50.875 3.3333333333406424e-11 1.8799999999038336e-08 0.0 0.0 1.733333333310029e-09 0.0
51.125 1.6666666666703212e-10 1.8033333335290558e-08 0.0 0.0 1.89999999999739e-09 0.0
51.375 3.3333333333406424e-11 1.6666666664832963e-08 0.0 3.3333333333406424e-11 2.1666666666646413e-09 0.0
51.625 1.0000000000021927e-10 1.766666666647501e-08 0.0 0.0 1.9666666667048603e-09 0.0
51.875 6.666666666681285e-11 1.7566666666874592e-08 0.0 0.0 2.333333333352002e-09 0.0
52.125 2.0000000000043854e-10 1.7033333332781148e-08 0.0 3.3333333333406424e-11 2.5666666667468335e-09 0.0
52.375 6.666666666681285e-11 1.4966666669023743e-08 0.0 6.666666666681285e-11 1.9999999999772804e-09 0.0
52.625 3.3333333333406424e-11 1.406666666524739e-08 0.0 3.3333333333406424e-11 1.93333333332402e-09 0.0
52.875 0.0 1.3899999999535811e-08 0.0 0.0 1.6333333333301385e-09 0.0
53.125 6.666666666681285e-11 1.4633333334131138e-08 0.0 3.3333333333406424e-11 1.8333333333441296e-09 0.0
53.375 0.0 1.5133333331699556e-08 0.0 0.0 1.4999999999694077e-09 0.0
53.625 6.666666666681285e-11 1.3433333334155612e-08 0.0 0.0 1.5666666666768782e-09 0.0
53.875 3.3333333333406424e-11 1.2966666667040688e-08 0.0 0.0 1.2000000000839464e-09 0.0
54.125 3.3333333333406424e-11 1.2566666666036924e-08 0.0 3.3333333333406424e-11 1.2666666666287865e-09 0.0
54.375 0.0 1.083333333500372e-08 0.0 3.3333333333406424e-11 1.199999999867106e-09 0.0
54.625 0.0 1.25666666643022e-08 0.0 3.3333333333406424e-11 1.3666666668255174e-09 0.0
54.875 3.3333333333406424e-11 1.1666666668332104e-08 0.0 3.3333333333406424e-11 9.666666665806949e-10 0.0
55.125 3.3333333333406424e-11 1.1433333331738876e-08 0.0 0.0 7.666666667293341e-10 0.0
55.375 0.0 1.1099999999448357e-08 0.0 0.0 1.566666666622668e-09 0.0
55.625 0.0 1.0366666668756158e-08 0.0 6.666666666681285e-11 1.133333333376476e-09 0.0
55.875 0.0 1.1333333332138457e-08 0.0 0.0 8.666666666550145e-10 0.0
56.125 0.0 1.0700000001046678e-08 0.0 3.3333333333406424e-11 8.333333332741742e-10 0.0
56.375 0.0 1.0200000000442494e-08 0.0 3.3333333333406424e-11 6.333333334228135e-10 0.0
56.625 6.666666666681285e-11 1.1299999999516558e-08 0.0 0.0 6.333333332601832e-10 0.0
56.875 3.3333333333406424e-11 9.10000000136843e-09 0.0 0.0 6.333333333143933e-10 0.0
57.125 3.3333333333406424e-11 9.666666665048007e-09 0.0 3.3333333333406424e-11 6.666666668036537e-10 0.0
57.375 0.0 8.166666667138583e-09 0.0 0.0 5.999999998793429e-10 0.0
57.625 0.0 8.233333332816062e-09 0.0 6.666666666681285e-11 7.999999999475441e-10 0.0
57.875 0.0 7.3333333325091565e-09 0.0 0.0 4.666666667354526e-10 0.0
58.125 0.0 7.56666666693398e-09 0.0 0.0 2.3333333339483134e-10 0.0
58.375 3.3333333333406424e-11 7.833333334414383e-09 0.0 0.0 5.666666666611329e-10 0.0
58.625 0.0 7.533333333011039e-09 0.0 0.0 2.666666666672514e-10 0.0
58.875 3.3333333333406424e-11 7.433333332543257e-09 0.0 0.0 6.666666666952335e-10 0.0
59.125 0.0 7.10000000155378e-09 0.0 0.0 2.333333332864111e-10 0.0
59.375 0.0 6.7333333340392765e-09 0.0 3.3333333333406424e-11 4.0000000002798214e-10 0.0
59.625 0.0 5.266666664848624e-09 0.0 6.666666666681285e-11 4.999999999536625e-10 0.0
59.875 6.666666666681285e-11 7.0333333332742165e-09 0.0 0.0 1.9999999995978096e-10 0.0
60.125 0.0 5.93333333289911e-09 0.0 0.0 2.666666667756716e-10 0.0
60.375 0.0 5.56666666711933e-09 0.0 0.0 3.0000000004809166e-10 0.0
60.625 0.0 5.7333333336982706e-09 0.0 0.0 3.333333332663016e-10 0.0
60.875 0.0 5.633333333230489e-09 0.0 0.0 3.333333333205117e-10 0.0
61.125 0.0 5.099999999570726e-09 0.0 0.0 3.9999999997377203e-10 0.0
61.375 0.0 5.233333333527768e-09 0.0 0.0 3.0000000004809166e-10 0.0
61.625 0.0 5.066666666948827e-09 0.0 0.0 3.333333332663016e-10 0.0
61.875 0.0 4.933333332991785e-09 0.0 0.0 4.666666666812425e-10 0.0
62.125 0.0 5.099999999137045e-09 0.0 0.0 2.666666666672514e-10 0.0
62.375 0.0 4.3666666680111654e-09 0.0 0.0 2.666666667214615e-10 0.0
62.625 0.0 4.266666666676022e-09 0.0 0.0 1.666666666873609e-10 0.0
62.875 0.0 3.8999999995951995e-09 0.0 0.0 1.3333333330652064e-10 0.0
63.125 0.0 4.6000000002675845e-09 0.0 0.0 6.666666665326032e-11 0.0
63.375 0.0 4.166666667942964e-09 0.0 0.0 3.333333338084027e-11 0.0
63.625 0.0 3.4666666659695367e-09 0.0 0.0 6.666666665326032e-11 0.0
63.875 3.3333333333406424e-11 3.466666665102175e-09 0.0 0.0 6.666666665326032e-11 0.0
64.125 0.0 3.3333333350482608e-09 0.0 0.0 1.3333333330652064e-10 0.0
64.375 0.0 3.799999999561099e-09 0.0 0.0 9.999999997989048e-11 0.0
64.625 0.0 3.3333333320124947e-09 0.0 0.0 1.3333333330652064e-10 0.0
64.875 0.0 2.6000000000192536e-09 0.0 0.0 3.333333332663016e-11 0.0
65.125 0.0 3.033333334945959e-09 0.0 0.0 1.3333333336073075e-10 0.0
65.375 0.0 2.5000000008525147e-09 0.0 0.0 1.3333333336073075e-10 0.0
65.625 0.0 3.166666665433554e-09 0.0 0.0 3.333333332663016e-11 0.0
65.875 0.0 3.0999999993223948e-09 0.0 0.0 1.666666666331508e-10 0.0
66.125 0.0 3.166666665867235e-09 0.0 0.0 1.666666666331508e-10 0.0
66.375 0.0 3.2000000015248997e-09 0.0 0.0 9.999999997989048e-11 0.0
66.625 0.0 2.766666667899237e-09 0.0 0.0 1.3333333336073075e-10 0.0
66.875 0.0 2.533333332173371e-09 0.0 0.0 0.0 0.0
67.125 0.0 2.299999999916952e-09 0.0 0.0 1.0000000003410059e-10 0.0
67.375 0.0 3.0333333327775547e-09 0.0 0.0 0.0 0.0
67.625 0.0 2.666666668298817e-09 0.0 0.0 0.0 0.0
67.875 0.0 2.1000000002824315e-09 0.0 0.0 0.0 0.0
68.125 0.0 2.2999999977485475e-09 0.0 0.0 0.0 0.0
68.375 0.0 2.266666667295053e-09 0.0 0.0 0.0 0.0
68.625 0.0 2.0666666654921284e-09 0.0 0.0 0.0 0.0
68.875 0.0 2.233333335540516e-09 0.0 0.0 0.0 0.0
69.125 0.0 2.36666666559443e-09 0.0 0.0 0.0 0.0
69.375 0.0 1.8333333332357094e-09 0.0 0.0 0.0 0.0
69.625 0.0 1.833333334103071e-09 0.0 0.0 0.0 0.0
69.875 0.0 8.666666659502831e-10 0.0 0.0 0.0 0.0
70.125 0.0 1.7999999997464489e-09 0.0 0.0 0.0 0.0
70.375 0.0 1.3333333334988873e-09 0.0 0.0 0.0 0.0
70.625 0.0 1.40000000134477e-09 0.0 0.0 0.0 0.0
70.875 0.0 1.2333333330311058e-09 0.0 0.0 0.0 0.0
71.125 0.0 1.3999999987426848e-09 0.0 0.0 0.0 0.0
71.375 0.0 1.6000000014129712e-09 0.0 0.0 0.0 0.0
71.625 0.0 1.233333332163744e-09 0.0 0.0 0.0 0.0
71.875 0.0 1.1000000003751065e-09 0.0 0.0 0.0 0.0
72.125 0.0 1.0999999999414256e-09 0.0 0.0 0.0 0.0
72.375 0.0 9.333333337961658e-10 0.0 0.0 0.0 0.0
72.625 0.0 9.666666677191071e-10 0.0 0.0 0.0 0.0
72.875 0.0 1.0666666660184843e-09 0.0 0.0 0.0 0.0
73.125 0.0 6.333333332601832e-10 0.0 0.0 0.0 0.0
73.375 0.0 9.333333337961658e-10 0.0 0.0 0.0 0.0
73.625 0.0 9.666666668517454e-10 0.0 0.0 0.0 0.0
73.875 0.0 7.999999998391238e-10 0.0 0.0 0.0 0.0
74.125 0.0 9.999999994736442e-10 0.0 0.0 0.0 0.0
74.375 0.0 5.333333323587208e-10 0.0 0.0 0.0 0.0
74.625 0.0 1.0666666664521651e-09 0.0 0.0 0.0 0.0
74.875 0.0 8.333333333283843e-10 0.0 0.0 0.0 0.0
75.125 0.0 9.000000003069053e-10 0.0 0.0 0.0 0.0
75.375 0.0 5.333333336597634e-10 0.0 0.0 0.0 0.0
75.625 0.0 4.999999988694603e-10 0.0 0.0 0.0 0.0
75.875 0.0 9.00000001174267e-10 0.0 0.0 0.0 0.0
76.125 0.0 3.6666666577978013e-10 0.0 0.0 0.0 0.0
76.375 0.0 4.666666671149233e-10 0.0 0.0 0.0 0.0
76.625 0.0 4.3333333232462024e-10 0.0 0.0 0.0 0.0
76.875 0.0 1.6666666701262156e-10 0.0 0.0 0.0 0.0
77.125 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
77.375 0.0 3.666666679481845e-10 0.0 0.0 0.0 0.0
77.625 0.0 2.0000000006820118e-10 0.0 0.0 0.0 0.0
77.875 0.0 2.6666666574567954e-10 0.0 0.0 0.0 0.0
78.125 0.0 9.999999916673885e-11 0.0 0.0 0.0 0.0
78.375 0.0 1.6666666701262156e-10 0.0 0.0 0.0 0.0
78.625 0.0 3.0000000010230177e-10 0.0 0.0 0.0 0.0
78.875 0.0 6.66666665448401e-11 0.0 0.0 0.0 0.0
79.125 0.0 6.66666665448401e-11 0.0 0.0 0.0 0.0
79.375 0.0 2.0000000050188205e-10 0.0 0.0 0.0 0.0
79.625 0.0 1.6666666614525982e-10 0.0 0.0 0.0 0.0
79.875 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
80.125 0.0 3.000000009696635e-10 0.0 0.0 0.0 0.0
80.375 0.0 2.66666667480403e-10 0.0 0.0 0.0 0.0
80.625 0.0 1.6666666614525982e-10 0.0 0.0 0.0 0.0
80.875 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
81.125 0.0 1.999999996345203e-10 0.0 0.0 0.0 0.0
81.375 0.0 1.333333330896802e-10 0.0 0.0 0.0 0.0
81.625 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
81.875 0.0 1.999999996345203e-10 0.0 0.0 0.0 0.0
82.125 0.0 3.0000000053598264e-10 0.0 0.0 0.0 0.0
82.375 0.0 3.0000000010230177e-10 0.0 0.0 0.0 0.0
82.625 0.0 1.0000000046778146e-10 0.0 0.0 0.0 0.0
82.875 0.0 6.66666665448401e-11 0.0 0.0 0.0 0.0
83.125 0.0 1.3333333265599934e-10 0.0 0.0 0.0 0.0
83.375 0.0 3.333333305557962e-11 0.0 0.0 0.0 0.0
83.625 0.0 1.0000000046778146e-10 0.0 0.0 0.0 0.0
83.875 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
84.125 0.0 2.6666666704672215e-10 0.0 0.0 0.0 0.0
84.375 0.0 6.666666611115923e-11 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 1.3333333352336108e-10 0.0 0.0 0.0 0.0
85.375 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 3.333333305557962e-11 0.0 0.0 0.0 0.0
86.125 0.0 1.0000000003410059e-10 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 3.333333305557962e-11 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 6.66666665448401e-11 0.0 0.0 0.0 0.0
88.875 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 3.333333305557962e-11 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 3.333333305557962e-11 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 6.66666665448401e-11 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
93.125 0.0 6.666666697852097e-11 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 3.3333333489260486e-11 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_104.15mrad_final.txt <==
0.125 1.054670511153908e-06 9.823546465345388e-05 0.0 3.1666274243590224e-07 1.8927378539563312e-05 0.0
0.375 5.430090839743938e-07 1.8986537169471607e-05 0.0 2.768015525641165e-07 6.976940208007616e-06 0.0
0.625 4.427593383333832e-07 5.952561085252085e-06 0.0 2.2657627000001258e-07 3.6820545329853556e-06 0.0
0.875 3.8847011205134223e-07 2.7313533530754354e-06 0.0 1.9212344525641641e-07 2.1359391085819e-06 0.0
1.125 3.3146260320517224e-07 2.3388983652559688e-06 0.0 1.607102303846195e-07 1.6088024874799932e-06 0.0
1.375 2.4384426743591647e-07 2.173194268910916e-06 0.0 1.1240207243590293e-07 1.2817757825723137e-06 0.0
1.625 1.4878917551282548e-07 2.8049854056419e-06 0.0 8.425634192307819e-08 9.915691435098524e-07 0.0
1.875 8.045805923077446e-08 3.4312672852546404e-06 0.0 6.069131628205197e-08 8.907809580655974e-07 0.0
2.125 4.331678538461805e-08 2.4596234646132e-06 0.0 4.144910064102263e-08 7.223444933050346e-07 0.0
2.375 3.036775910256531e-08 9.720523487172022e-07 0.0 3.2205546410253934e-08 5.78464124961276e-07 0.0
2.625 2.131708602564355e-08 4.629385083328261e-07 0.0 2.3882431410255753e-08 4.274597947818531e-07 0.0
2.875 1.6081620897441118e-08 2.777908361535869e-07 0.0 1.9227535641023734e-08 3.6779035649682745e-07 0.0
3.125 1.3710568974362094e-08 1.9598538551269563e-07 0.0 1.4578931666663371e-08 2.5681477333891137e-07 0.0
3.375 7.120083333336274e-09 1.4543218820496228e-07 0.0 9.115219871791813e-09 1.977927985360943e-07 0.0
3.625 5.532951666669121e-09 1.222400306408948e-07 0.0 6.929196538459816e-09 1.618259174302527e-07 0.0
3.875 4.713294743591462e-09 7.408244038451537e-08 0.0 6.5138292307668636e-09 1.2958954758339128e-07 0.0
4.125 2.396850000002518e-09 5.697216384612956e-08 0.0 4.3468310256399535e-09 1.0128487913874324e-07 0.0
4.375 2.1324875641033513e-09 3.9351988717812886e-08 0.0 4.708678974359009e-09 8.726766486955853e-08 0.0
4.625 1.0311470512828504e-09 2.5808425769185744e-08 0.0 3.6703856410236284e-09 7.148491912240061e-08 0.0
4.875 1.0526146153848207e-09 2.6087883076903644e-08 0.0 2.2940133333324007e-09 5.787613192152508e-08 0.0
5.125 7.205273076926343e-10 2.7819279230684472e-08 0.0 1.2552965384606796e-09 5.956237449367401e-08 0.0
5.375 8.57626410256689e-10 2.0321125769194766e-08 0.0 1.208691282050707e-09 4.8692600624642226e-08 0.0
5.625 8.796246153847402e-10 1.3426557692313313e-08 0.0 1.2592321794863008e-09 3.751308390585365e-08 0.0
5.875 5.074338461541521e-10 1.2253956025587301e-08 0.0 1.1842571794861211e-09 3.4848194783330337e-08 0.0
6.125 1.2577692307714857e-10 7.47102525637121e-09 0.0 1.4495633333313995e-09 4.142389538442601e-08 0.0
6.375 2.5377858974336644e-10 5.8637628204622275e-09 0.0 2.8418794871813536e-10 3.012564230745558e-08 0.0
6.625 1.1188807692301782e-10 5.200328205139408e-09 0.0 1.169928974357729e-09 2.837221576908487e-08 0.0
6.875 1.6995397435912098e-10 2.840443717960859e-09 0.0 3.1837589743529903e-10 2.2040617563986954e-08 0.0
7.125 1.0839153846165593e-10 2.2275356409949282e-09 0.0 6.314102564109079e-10 2.096842179471765e-08 0.0
7.375 0.0 2.2320067948836814e-09 0.0 1.724941025646538e-10 1.904451076912883e-08 0.0
7.625 1.722823076919712e-10 2.1149180769034544e-09 0.0 3.7599961538394083e-10 1.9340712435757213e-08 0.0
7.875 0.0 2.144319358958046e-09 0.0 3.516776923079485e-10 1.63916955127027e-08 0.0
8.125 0.0 5.859415384531011e-10 0.0 1.365497435896061e-10 1.4346555256216048e-08 0.0
8.375 0.0 3.613050000243062e-10 0.0 4.042114102565493e-10 1.1846590128001351e-08 0.0
8.625 0.0 4.0384615383791747e-10 0.0 8.875730769211669e-11 1.0801715256256628e-08 0.0
8.875 9.535923076905138e-11 1.7307692310049826e-10 0.0 0.0 8.980703333182343e-09 0.0
9.125 0.0 5.608974358107047e-11 0.0 5.4945128204943335e-11 7.335767948575848e-09 0.0
9.375 0.0 8.81410256467572e-11 0.0 0.0 6.044502179373089e-09 0.0
9.625 0.0 9.615384616995515e-11 0.0 5.917153846141113e-11 6.310395897372921e-09 0.0
9.875 0.0 7.512025639662585e-11 0.0 5.1282051282228885e-11 5.4496915383783e-09 0.0
10.125 0.0 4.507215384610703e-10 0.0 0.0 4.231424230733002e-09 0.0
10.375 0.0 6.00962051254322e-10 0.0 0.0 3.514327435872179e-09 0.0
10.625 0.0 0.0 0.0 5.1282051282228885e-11 2.378210512798528e-09 0.0
10.875 0.0 0.0 0.0 0.0 2.560920256366691e-09 0.0
11.125 0.0 0.0 0.0 5.1282051282228885e-11 2.0477064102241826e-09 0.0
11.375 0.0 0.0 0.0 0.0 1.1185658973909439e-09 0.0
11.625 0.0 0.0 0.0 0.0 1.3555193589427097e-09 0.0
11.875 0.0 0.0 0.0 0.0 7.449371794537841e-10 0.0
12.125 0.0 0.0 0.0 0.0 5.01163076899072e-10 0.0
12.375 0.0 0.0 0.0 0.0 5.172308974147493e-10 0.0
12.625 0.0 0.0 0.0 0.0 6.274823076703163e-10 0.0
12.875 0.0 0.0 0.0 0.0 1.010149487135363e-09 0.0
13.125 0.0 0.0 0.0 0.0 6.643051281792259e-10 0.0
13.375 0.0 0.0 0.0 0.0 7.825576922649885e-10 0.0
13.625 0.0 0.0 0.0 0.0 3.1882628203922913e-10 0.0
13.875 0.0 0.0 0.0 0.0 2.4544551281154665e-10 0.0
14.125 0.0 0.0 0.0 0.0 2.7074935895425156e-10 0.0
14.375 0.0 0.0 0.0 0.0 1.6194358973666088e-10 0.0
14.625 0.0 0.0 0.0 0.0 1.2145769229910753e-10 0.0
14.875 0.0 0.0 0.0 0.0 2.0242948716743796e-10 0.0
15.125 0.0 0.0 0.0 0.0 8.097179486833044e-11 0.0
15.375 0.0 0.0 0.0 0.0 4.048589743755335e-11 0.0
15.625 0.0 0.0 0.0 0.0 1.2145769229910753e-10 0.0
15.875 0.0 0.0 0.0 0.0 4.048589743077709e-11 0.0
16.125 0.0 0.0 0.0 0.0 1.4170064102127233e-10 0.0
16.375 0.0 0.0 0.0 0.0 0.0 0.0
16.625 0.0 0.0 0.0 0.0 4.048589743077709e-11 0.0
16.875 0.0 0.0 0.0 0.0 4.048589743755335e-11 0.0
17.125 0.0 0.0 0.0 0.0 0.0 0.0
17.375 0.0 0.0 0.0 0.0 0.0 0.0
17.625 0.0 0.0 0.0 0.0 0.0 0.0
17.875 0.0 0.0 0.0 0.0 0.0 0.0
18.125 0.0 0.0 0.0 0.0 0.0 0.0
18.375 0.0 0.0 0.0 0.0 0.0 0.0
18.625 0.0 0.0 0.0 0.0 0.0 0.0
18.875 0.0 0.0 0.0 0.0 0.0 0.0
19.125 0.0 0.0 0.0 0.0 0.0 0.0
19.375 0.0 0.0 0.0 0.0 0.0 0.0
19.625 0.0 0.0 0.0 0.0 0.0 0.0
19.875 0.0 0.0 0.0 0.0 0.0 0.0
20.125 0.0 0.0 0.0 0.0 0.0 0.0
20.375 0.0 0.0 0.0 0.0 0.0 0.0
20.625 0.0 0.0 0.0 0.0 0.0 0.0
20.875 0.0 0.0 0.0 0.0 0.0 0.0
21.125 0.0 0.0 0.0 0.0 0.0 0.0
21.375 0.0 0.0 0.0 0.0 0.0 0.0
21.625 0.0 0.0 0.0 0.0 0.0 0.0
21.875 0.0 0.0 0.0 0.0 0.0 0.0
22.125 0.0 0.0 0.0 0.0 0.0 0.0
22.375 0.0 0.0 0.0 0.0 0.0 0.0
22.625 0.0 0.0 0.0 0.0 0.0 0.0
22.875 0.0 0.0 0.0 0.0 0.0 0.0
23.125 0.0 0.0 0.0 0.0 0.0 0.0
23.375 0.0 0.0 0.0 0.0 0.0 0.0
23.625 0.0 0.0 0.0 0.0 0.0 0.0
23.875 0.0 0.0 0.0 0.0 0.0 0.0
24.125 0.0 0.0 0.0 0.0 0.0 0.0
24.375 0.0 0.0 0.0 0.0 0.0 0.0
24.625 0.0 0.0 0.0 0.0 0.0 0.0
24.875 0.0 0.0 0.0 0.0 0.0 0.0
25.125 0.0 0.0 0.0 0.0 0.0 0.0
25.375 0.0 0.0 0.0 0.0 0.0 0.0
25.625 0.0 0.0 0.0 0.0 0.0 0.0
25.875 0.0 0.0 0.0 0.0 0.0 0.0
26.125 0.0 0.0 0.0 0.0 0.0 0.0
26.375 0.0 0.0 0.0 0.0 0.0 0.0
26.625 0.0 0.0 0.0 0.0 0.0 0.0
26.875 0.0 0.0 0.0 0.0 0.0 0.0
27.125 0.0 0.0 0.0 0.0 0.0 0.0
27.375 0.0 0.0 0.0 0.0 0.0 0.0
27.625 0.0 0.0 0.0 0.0 0.0 0.0
27.875 0.0 0.0 0.0 0.0 0.0 0.0
28.125 0.0 0.0 0.0 0.0 0.0 0.0
28.375 0.0 0.0 0.0 0.0 0.0 0.0
28.625 0.0 0.0 0.0 0.0 0.0 0.0
28.875 0.0 0.0 0.0 0.0 0.0 0.0
29.125 0.0 0.0 0.0 0.0 0.0 0.0
29.375 0.0 0.0 0.0 0.0 0.0 0.0
29.625 0.0 0.0 0.0 0.0 0.0 0.0
29.875 0.0 0.0 0.0 0.0 0.0 0.0
30.125 0.0 0.0 0.0 0.0 0.0 0.0
30.375 0.0 0.0 0.0 0.0 0.0 0.0
30.625 0.0 0.0 0.0 0.0 0.0 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_20.90mrad_final.txt <==
0.125 1.5150458405397024e-06 6.332989252103579e-05 0.0 3.5201569325397324e-07 2.0231091902255862e-05 0.0
0.375 2.2898125189204914e-06 0.00014557685883888748 0.0 3.10908349031742e-07 1.8900020565663517e-05 0.0
0.625 2.4986629449682948e-06 0.0003006764135506073 0.0 2.8957757157141246e-07 1.961701568754075e-05 0.0
0.875 2.3389632211115613e-06 0.00036963692260636827 0.0 2.906815176825368e-07 1.8060043215400076e-05 0.0
1.125 1.9088235723342254e-06 0.00028783967015959754 0.0 2.8459994480953247e-07 1.571371958128802e-05 0.0
1.375 1.4587447314610585e-06 0.00018019071808712665 0.0 2.7911047528572517e-07 1.280433104618582e-05 0.0
1.625 1.1468450651433968e-06 9.756798895449144e-05 0.0 2.697719522698353e-07 1.0375512488152225e-05 0.0
1.875 9.171502389368917e-07 5.149171722671148e-05 0.0 2.6716211541267833e-07 8.51431589102969e-06 0.0
2.125 7.969376259684784e-07 3.067410640273955e-05 0.0 2.626097762856929e-07 7.355416718382796e-06 0.0
2.375 6.983265222699655e-07 2.1255029591251296e-05 0.0 2.478093982698164e-07 6.37252117127214e-06 0.0
2.625 6.615104894921657e-07 1.630047301583626e-05 0.0 2.4710376357140623e-07 5.595280841775945e-06 0.0
2.875 6.268221996508621e-07 1.3266080056123031e-05 0.0 2.465245176983901e-07 4.883432760751592e-06 0.0
3.125 5.855161185556307e-07 1.1094987345605135e-05 0.0 2.2817141299999974e-07 4.417802095114281e-06 0.0
3.375 5.636069426350578e-07 9.581426223805424e-06 0.0 2.2515213726986586e-07 3.99005491019127e-06 0.0
3.625 5.422635700794979e-07 8.399806023309591e-06 0.0 2.1421822253970888e-07 3.59978800151093e-06 0.0
3.875 5.07155507698563e-07 7.471917841374949e-06 0.0 2.0676930238098197e-07 3.0991892969166616e-06 0.0
4.125 4.839185550477678e-07 6.871839951563038e-06 0.0 1.9534726200003153e-07 2.779991945034394e-06 0.0
4.375 4.5098361980966056e-07 6.14977116054731e-06 0.0 1.8542686980958383e-07 2.4708344965023853e-06 0.0
4.625 4.227410606826845e-07 5.787778943714588e-06 0.0 1.7547541176196385e-07 2.2319179347343808e-06 0.0
4.875 3.886125017938015e-07 5.498487280216659e-06 0.0 1.5907082763497406e-07 2.0313898668646436e-06 0.0
5.125 3.5949318458744907e-07 5.416486727527481e-06 0.0 1.4936855915878202e-07 1.8578433693085998e-06 0.0
5.375 3.2954303841285787e-07 5.14603003748111e-06 0.0 1.389465740952999e-07 1.7365484870158002e-06 0.0
5.625 3.0088937125414e-07 5.046357069185287e-06 0.0 1.3374389177783815e-07 1.5574234232549125e-06 0.0
5.875 2.732102759207827e-07 4.946365100698619e-06 0.0 1.2347788753973247e-07 1.4646786978353844e-06 0.0
6.125 2.502593608572735e-07 4.9518378493109815e-06 0.0 1.1573453806354287e-07 1.3437955659121703e-06 0.0
6.375 2.300696007144261e-07 4.81185388382494e-06 0.0 1.0787108522228039e-07 1.2599948841783592e-06 0.0
6.625 2.0786641585726848e-07 4.670921782923667e-06 0.0 1.0141845257148213e-07 1.1026105790349814e-06 0.0
6.875 1.8939313079377544e-07 4.480600275394778e-06 0.0 9.199911500004277e-08 1.0447968623141022e-06 0.0
7.125 1.704681743651816e-07 4.233584471306177e-06 0.0 8.439162515877378e-08 9.888084829965315e-07 0.0
7.375 1.5822472398421716e-07 3.916254638321572e-06 0.0 8.047573412701659e-08 9.250840084053843e-07 0.0
7.625 1.4158692065085804e-07 3.6230669026172512e-06 0.0 7.3579403746067e-08 8.559875943161318e-07 0.0
7.875 1.3340235550790683e-07 3.311556332027954e-06 0.0 7.25170559047975e-08 8.028364422032032e-07 0.0
8.125 1.2178875596817075e-07 3.0416182644345084e-06 0.0 6.560670715876334e-08 7.713167400350755e-07 0.0
8.375 1.1397483641261926e-07 2.8096533341147745e-06 0.0 6.254514614288504e-08 7.119290906412007e-07 0.0
8.625 1.0530458133325841e-07 2.5461372026790944e-06 0.0 5.7429035476224845e-08 6.641401535518695e-07 0.0
8.875 9.627550946022373e-08 2.3441205698995944e-06 0.0 5.404251576193069e-08 6.076662555106849e-07 0.0
9.125 8.736021820626068e-08 2.146036619192883e-06 0.0 4.96140438412991e-08 5.689224713217129e-07 0.0
9.375 8.126625047610508e-08 1.978651435687647e-06 0.0 4.497093746034835e-08 5.191825533733643e-07 0.0
9.625 7.436286680943173e-08 1.805807162463726e-06 0.0 4.410473660320981e-08 4.84754837082465e-07 0.0
9.875 6.941393746020462e-08 1.6874315308442606e-06 0.0 4.112021049209539e-08 4.512645040081868e-07 0.0
10.125 6.409579382526276e-08 1.5668463361864001e-06 0.0 3.786094063494211e-08 4.3141249855192755e-07 0.0
10.375 6.190503544426025e-08 1.4578758953487196e-06 0.0 3.423653193647379e-08 4.124036306630814e-07 0.0
10.625 5.637199633316565e-08 1.3513066626220753e-06 0.0 3.1946951317410584e-08 3.662572542197605e-07 0.0
10.875 5.2824718507758805e-08 1.25792014493524e-06 0.0 2.99213500634403e-08 3.612340996548278e-07 0.0
11.125 4.928324811092903e-08 1.1884573454655923e-06 0.0 2.8788193984074717e-08 3.4078968083202355e-07 0.0
11.375 4.497235076173108e-08 1.109560587373836e-06 0.0 2.6358813920589144e-08 3.160759623536914e-07 0.0
11.625 4.184375365064578e-08 1.0590420454459869e-06 0.0 2.5739933476149764e-08 3.003848340425697e-07 0.0
11.875 3.9278695380803245e-08 9.817567696245554e-07 0.0 2.3326756793608378e-08 2.766655105582649e-07 0.0
12.125 3.68780337300135e-08 9.404529134329417e-07 0.0 2.0378732825351637e-08 2.561701654005071e-07 0.0
12.375 3.5157791872879296e-08 8.979518677238851e-07 0.0 2.1274581238048577e-08 2.5270318258484325e-07 0.0
12.625 3.119571638082256e-08 8.54873291053623e-07 0.0 1.8738843206311715e-08 2.4187836107132264e-07 0.0
12.875 2.8247820190347188e-08 8.029036138064438e-07 0.0 1.8291694412657555e-08 2.3200663836384322e-07 0.0
13.125 2.7318191809399444e-08 7.669164267642536e-07 0.0 1.7090314126950364e-08 2.283758804474663e-07 0.0
13.375 2.7004094412575076e-08 7.170532598554154e-07 0.0 1.5682381698382106e-08 2.0698995473704537e-07 0.0
13.625 2.428914609512364e-08 6.800753047139351e-07 0.0 1.4427562206315257e-08 1.9167746419717973e-07 0.0
13.875 2.3111023618934285e-08 6.417808241130588e-07 0.0 1.4004307126952292e-08 1.8364089468002657e-07 0.0
14.125 2.17266279999015e-08 6.029051806055383e-07 0.0 1.30627305237815e-08 1.7441784519884587e-07 0.0
14.375 1.96282447618072e-08 5.749352050548207e-07 0.0 1.2155989984097257e-08 1.6903890079635292e-07 0.0
14.625 1.9089274857042555e-08 5.447390215268088e-07 0.0 1.233674906346826e-08 1.571995049373155e-07 0.0
14.875 1.6906225142776537e-08 5.102441123848271e-07 0.0 1.0032625206324505e-08 1.4800016312800104e-07 0.0
15.125 1.6649658984043396e-08 4.884541057294592e-07 0.0 9.87975979363139e-09 1.4605831717077588e-07 0.0
15.375 1.5075383682456385e-08 4.61264402008962e-07 0.0 9.225031539658784e-09 1.3828047907806429e-07 0.0
15.625 1.3416707936441817e-08 4.3556885557312526e-07 0.0 9.069663031728381e-09 1.3284005212434342e-07 0.0
15.875 1.3376622285639686e-08 4.1779303969181024e-07 0.0 8.194338238071933e-09 1.3407617452084256e-07 0.0
16.125 1.175977028565001e-08 3.9634563592716096e-07 0.0 8.138801333317216e-09 1.2495703670970188e-07 0.0
16.375 1.1897287047550576e-08 3.777928956935194e-07 0.0 7.678952063473086e-09 1.2398073249506448e-07 0.0
16.625 1.0282846539614579e-08 3.5476096037884673e-07 0.0 6.798160634900087e-09 1.1368868090840629e-07 0.0
16.875 9.56751923803775e-09 3.365601772113442e-07 0.0 5.948075920616634e-09 1.0939059159382645e-07 0.0
17.125 9.788238031689406e-09 3.232317743971907e-07 0.0 5.8362622063377e-09 9.584601231104706e-08 0.0
17.375 8.356654222164343e-09 3.065013667981689e-07 0.0 6.014180349189976e-09 9.532196007495204e-08 0.0
17.625 8.048669523757752e-09 2.9243823867824634e-07 0.0 5.262285190461353e-09 9.163965090865263e-08 0.0
17.875 7.618191238042689e-09 2.764424062897796e-07 0.0 4.860992047604632e-09 8.548040656512486e-08 0.0
18.125 7.1200069205878545e-09 2.642515683707724e-07 0.0 4.874024190465895e-09 8.505486670358432e-08 0.0
18.375 7.365448952324381e-09 2.49001362709984e-07 0.0 4.598510777764945e-09 8.32897585973302e-08 0.0
18.625 6.247458285673756e-09 2.3714248742435703e-07 0.0 4.22340511109852e-09 7.70988588546346e-08 0.0
18.875 6.233908825346163e-09 2.2725592560882656e-07 0.0 3.620635174593663e-09 7.203839686624816e-08 0.0
19.125 4.916471619008161e-09 2.1546197817167052e-07 0.0 3.2962416507811897e-09 7.119886550195327e-08 0.0
19.375 5.252800888848916e-09 2.0313099786798718e-07 0.0 3.0762191587189867e-09 6.614417371122745e-08 0.0
19.625 4.842270412658105e-09 1.9376849000958714e-07 0.0 3.3396469206278963e-09 6.312988656351627e-08 0.0
19.875 4.785030285679281e-09 1.868061212302076e-07 0.0 2.968602825387064e-09 6.185999596228621e-08 0.0
20.125 4.346874412665663e-09 1.7321430497308637e-07 0.0 2.444175857132139e-09 5.757904561498085e-08 0.0
20.375 4.331497968217439e-09 1.6294351978178405e-07 0.0 2.8068499523707733e-09 5.3485870413503894e-08 0.0
20.625 3.919429079325633e-09 1.5853892604126597e-07 0.0 2.2423735079275727e-09 5.2453004436864986e-08 0.0
20.875 3.457099111084524e-09 1.5242457144636762e-07 0.0 1.8631289047548637e-09 4.995555719878252e-08 0.0
21.125 3.0150148571146e-09 1.4372751242484362e-07 0.0 2.268183126977286e-09 4.6344204123149836e-08 0.0
21.375 3.306617333302599e-09 1.390762429658455e-07 0.0 1.804700634911577e-09 4.3875833850674784e-08 0.0
21.625 2.5343514285471784e-09 1.3247220926313787e-07 0.0 1.5089044444373533e-09 4.1230098244570855e-08 0.0
21.875 3.017070222188702e-09 1.2433133952352744e-07 0.0 1.7603429206291589e-09 3.887654393476851e-08 0.0
22.125 2.6559396190247385e-09 1.2038379473854922e-07 0.0 1.6327412698344013e-09 3.7662946498573466e-08 0.0
22.375 2.2788059047388113e-09 1.1462852748922968e-07 0.0 1.5131896507891701e-09 3.743659716522684e-08 0.0
22.625 2.083418984106741e-09 1.0882328129141298e-07 0.0 1.2303540317398917e-09 3.627818158364162e-08 0.0
22.875 1.9476387936302156e-09 1.0400671692271067e-07 0.0 1.4051851428505856e-09 3.516718083458755e-08 0.0
23.125 2.195062158710933e-09 1.0080043339258382e-07 0.0 1.3456128253922742e-09 3.297474025231481e-08 0.0
23.375 1.8357083174443014e-09 9.149288347581018e-08 0.0 1.173916126978624e-09 3.0268327081079197e-08 0.0
23.625 1.576385904745862e-09 8.858092281731345e-08 0.0 8.353584761856131e-10 3.1606119120416434e-08 0.0
23.875 1.496616444428354e-09 8.245400769340931e-08 0.0 8.614434285684585e-10 2.807586637165022e-08 0.0
24.125 1.5432949841104435e-09 8.06022954120706e-08 0.0 7.625772063441535e-10 2.5413045800186515e-08 0.0
24.375 1.5555555555408964e-09 7.728308708200744e-08 0.0 7.433106666628216e-10 2.6205337624754608e-08 0.0
24.625 1.276190476178754e-09 7.170536345160045e-08 0.0 7.805234285688422e-10 2.4241994984216912e-08 0.0
24.875 1.4285714285513281e-09 7.09897738913369e-08 0.0 7.510125714234827e-10 2.228355307955644e-08 0.0
25.125 1.3968253968107123e-09 6.737432754321676e-08 0.0 6.761904761876027e-10 2.1024949002884218e-08 0.0
25.375 1.0412698412588946e-09 6.372813762399628e-08 0.0 7.018062222197683e-10 2.1648383873235696e-08 0.0
25.625 1.085714285707954e-09 6.248017167921963e-08 0.0 6.158730158699295e-10 2.1658519301648044e-08 0.0
25.875 8.888888888795442e-10 5.885168124358797e-08 0.0 5.777777777733978e-10 1.9812422222378933e-08 0.0
26.125 8.380952380864274e-10 5.773415054973613e-08 0.0 5.523809523785335e-10 1.7583597002832638e-08 0.0
26.375 9.968253968098352e-10 5.546145597358325e-08 0.0 4.1269841269576816e-10 1.700952806371874e-08 0.0
26.625 8.761904761846531e-10 5.3121403376359816e-08 0.0 4.6349206349057903e-10 1.8579859479157237e-08 0.0
26.875 6.476190476088512e-10 4.896034570042035e-08 0.0 3.4603174603064937e-10 1.6163509333386693e-08 0.0
27.125 6.476190476156275e-10 4.713395034840716e-08 0.0 4.857142857100265e-10 1.5806533637828307e-08 0.0
27.375 6.158730158682354e-10 4.434769122459506e-08 0.0 3.984126984114746e-10 1.5847452444664022e-08 0.0
27.625 6.920634920511344e-10 4.1442465116515656e-08 0.0 2.8730158730068454e-10 1.5031908571588827e-08 0.0
27.875 6.095238095174017e-10 4.020848339979406e-08 0.0 2.4920634920415287e-10 1.3215325460466318e-08 0.0
28.125 6.222222222190691e-10 3.563295771164335e-08 0.0 3.0634920634810335e-10 1.297777777785141e-08 0.0
28.375 5.523809523734513e-10 3.438302435452255e-08 0.0 2.6190476190243207e-10 1.112380952400429e-08 0.0
28.625 5.142857142820018e-10 3.338412698410467e-08 0.0 2.4444444444441575e-10 1.2652380952562613e-08 0.0
28.875 4.698412698329424e-10 3.2168253968553606e-08 0.0 2.2857142856902565e-10 1.172111959289626e-08 0.0
29.125 4.063492063449345e-10 3.058754392240744e-08 0.0 1.9047619047418804e-10 1.082222222232275e-08 0.0
29.375 3.809523809483761e-10 3.008119471613682e-08 0.0 1.6666666666703212e-10 1.077142857157029e-08 0.0
29.625 4.6349206348888497e-10 2.891794499020918e-08 0.0 1.9841269841103606e-10 9.074845510898683e-09 0.0
29.875 3.746031745975424e-10 2.604151217670131e-08 0.0 1.9047619047418804e-10 8.287543923476623e-09 0.0
30.125 3.2380952381120187e-10 2.427142857118654e-08 0.0 1.7777777777590884e-10 8.026984127054325e-09 0.0
30.375 2.6666666666047513e-10 2.3501587299726637e-08 0.0 2.0476190476186973e-10 8.366666666745999e-09 0.0
30.625 2.1587301587413458e-10 2.370634920789358e-08 0.0 1.3492063491964005e-10 8.288888888902547e-09 0.0
30.875 2.730158730113088e-10 2.1146031745078453e-08 0.0 1.6031746031619845e-10 8.149206349279074e-09 0.0
31.125 3.8730158729920975e-10 2.0073015872743016e-08 0.0 1.3492063491964005e-10 8.509523809663473e-09 0.0
31.375 2.476190476147504e-10 1.975238095243588e-08 0.0 8.888888888795442e-11 8.031746031900459e-09 0.0
31.625 2.476190476147504e-10 1.9361904761991747e-08 0.0 1.269841269844861e-10 7.287301587361773e-09 0.0
31.875 2.5396825396558406e-10 1.8057142856051783e-08 0.0 1.0158730158623362e-10 6.626984127037702e-09 0.0
32.125 2.2857142856902565e-10 1.7198412700491356e-08 0.0 1.1587301587222124e-10 6.217460317452976e-09 0.0
32.375 2.5396825396558406e-10 1.7403174601068883e-08 0.0 6.349206349139601e-11 5.946031746156431e-09 0.0
32.625 1.5238095237935043e-10 1.5720634921004978e-08 0.0 9.523809523709402e-11 5.3301587301323415e-09 0.0
32.875 2.0317460317246724e-10 1.4498412698052757e-08 0.0 8.888888888795442e-11 5.642857143004073e-09 0.0
33.125 1.2698412698279203e-10 1.4798412698155058e-08 0.0 5.714285714225641e-11 5.412698412659298e-09 0.0
33.375 1.3968253968445936e-10 1.3444444444668177e-08 0.0 5.079365079311681e-11 5.306349206416665e-09 0.0
33.625 2.095238095233009e-10 1.308253968308401e-08 0.0 5.714285714225641e-11 4.344444444655e-09 0.0
33.875 1.5873015872340784e-10 1.206825396798776e-08 0.0 6.349206349309008e-11 3.087301587176381e-09 0.0
34.125 1.841269841267425e-10 1.0263492064045698e-08 0.0 6.349206349139601e-11 4.336507936623284e-09 0.0
34.375 1.2063492063195836e-10 1.1107936507886648e-08 0.0 6.507936507910443e-11 3.7047619048068137e-09 0.0
34.625 5.079365079311681e-11 1.02428571418893e-08 0.0 2.5396825396558406e-11 3.295238095330508e-09 0.0
34.875 1.2063492063873462e-10 9.931746031924954e-09 0.0 4.444444444397721e-11 3.0428571428221893e-09 0.0
35.125 1.0793650793029103e-10 9.066666667011808e-09 0.0 3.809523809483761e-11 2.4285714286483885e-09 0.0
35.375 9.523809524217622e-11 8.842857142496094e-09 0.0 3.8095238096531674e-11 3.0412698413513715e-09 0.0
35.625 7.619047618967522e-11 8.02539682474325e-09 0.0 3.174603174569801e-11 3.0904761903890673e-09 0.0
35.875 1.2698412698279203e-10 8.566666665973943e-09 0.0 6.984126984053562e-11 2.5095238095418967e-09 0.0
36.125 8.888888888456629e-11 7.460317461233448e-09 0.0 7.619047618967522e-11 2.146031746134546e-09 0.0
36.375 1.2063492063195836e-10 7.677777777046965e-09 0.0 5.873015872996483e-11 2.515873015885954e-09 0.0
36.625 6.984126984561781e-11 7.041269841712508e-09 0.0 3.809523809483761e-11 2.344444444433774e-09 0.0
36.875 7.619047618967522e-11 6.522222221073265e-09 0.0 5.079365079311681e-11 2.409523809562006e-09 0.0
37.125 8.253968253373262e-11 6.107936507916342e-09 0.0 8.253968253881482e-11 2.5888888888019566e-09 0.0
37.375 5.079365079311681e-11 6.201587302067171e-09 0.0 5.079365079311681e-11 2.1809523811217296e-09 0.0
37.625 5.714285714395048e-11 6.255555555110745e-09 0.0 5.079365079311681e-11 1.868253968249998e-09 0.0
37.875 9.523809523539995e-11 5.593650794291638e-09 0.0 2.5396825396558406e-11 2.165079365058298e-09 0.0
38.125 7.619047618967522e-11 5.549206348338248e-09 0.0 2.5396825396558406e-11 1.5507936508302872e-09 0.0
38.375 6.984126984561781e-11 5.806349207427425e-09 0.0 2.5396825396558406e-11 1.7142857143320669e-09 0.0
38.625 7.619047618967522e-11 5.39047619063128e-09 0.0 5.079365079481088e-11 1.9888888889226138e-09 0.0
38.875 3.8095238091449476e-11 5.3492063480532065e-09 0.0 1.9047619047418804e-11 1.7285714285994198e-09 0.0
39.125 1.0158730158623362e-10 4.957142857439298e-09 0.0 3.174603174569801e-11 1.685714285743151e-09 0.0
39.375 3.174603174739207e-11 4.641269841110934e-09 0.0 1.2698412698279203e-11 1.4873015872270828e-09 0.0
39.625 2.5396825396558406e-11 4.596825397109108e-09 0.0 2.5396825396558406e-11 1.3142857142498746e-09 0.0
39.875 5.079365079311681e-11 4.319047618899299e-09 0.0 6.984126984053562e-11 1.3396825397345245e-09 0.0
40.125 1.2698412694891071e-11 3.6825396826974804e-09 0.0 3.174603174569801e-11 1.3968253968581461e-09 0.0
40.375 0.0 3.7079365068810877e-09 0.0 0.0 1.7111111112006958e-09 0.0
40.625 4.444444444905941e-11 3.9634920644994465e-09 0.0 6.349206349139601e-12 1.3904761904869837e-09 0.0
40.875 4.4444444442283144e-11 3.609523810269369e-09 0.0 3.174603174569801e-11 1.411111111071289e-09 0.0
41.125 1.9047619045724738e-11 3.2634920623091784e-09 0.0 5.714285714225641e-11 1.6761904761864073e-09 0.0
41.375 1.9047619045724738e-11 3.250793651843678e-09 0.0 0.0 1.377777777853079e-09 0.0
41.625 2.5396825396558406e-11 3.2000000000070167e-09 0.0 1.2698412698279203e-11 1.0349206349216135e-09 0.0
41.875 4.444444444905941e-11 3.2888888888780304e-09 0.0 2.5396825396558406e-11 1.2079365078988217e-09 0.0
42.125 0.0 3.0095238091974036e-09 0.0 1.9047619047418804e-11 9.904761905403167e-10 0.0
42.375 1.2698412694891071e-11 2.9968253963466585e-09 0.0 6.349206349139601e-12 5.841269841140671e-10 0.0
42.625 1.2698412701667335e-11 2.8571428578073876e-09 0.0 6.349206349139601e-12 7.317460317421507e-10 0.0
42.875 0.0 2.6285714282286987e-09 0.0 1.2698412698279203e-11 6.539682540342238e-10 0.0
43.125 0.0 2.3619047622661787e-09 0.0 3.174603174569801e-11 7.3650793650697e-10 0.0
43.375 0.0 2.2095238078403967e-09 0.0 3.809523809483761e-11 6.476190476088512e-10 0.0
43.625 0.0 1.9682539697477713e-09 0.0 1.2698412698279203e-11 6.349206349749465e-10 0.0
43.875 3.174603174061581e-11 2.006349205481081e-09 0.0 0.0 3.6825396828059007e-10 0.0
44.125 0.0 1.7650793656537322e-09 0.0 0.0 7.047619046782628e-10 0.0
44.375 0.0 1.9174603168269078e-09 0.0 3.174603174569801e-11 4.1904761906015435e-10 0.0
44.625 0.0 1.6761904763490376e-09 0.0 2.539682539825247e-11 7.174603175019029e-10 0.0
44.875 0.0 1.5619047617765336e-09 0.0 6.349206349139601e-12 5.142857142752255e-10 0.0
45.125 0.0 1.6253968258134188e-09 0.0 3.174603174569801e-11 4.31746031666954e-10 0.0
45.375 1.2698412701667335e-11 1.1936507923575312e-09 0.0 0.0 4.888888890074161e-10 0.0
45.625 6.349206350833667e-12 1.3714285718342822e-09 0.0 1.2698412698279203e-11 6.857142856460906e-10 0.0
45.875 1.2698412694891071e-11 1.4095238103865176e-09 0.0 1.2698412698279203e-11 3.6825396828059007e-10 0.0
46.125 0.0 1.3079365071468757e-09 0.0 0.0 4.1904761911436446e-10 0.0
46.375 0.0 1.1809523825425522e-09 0.0 1.9047619047418804e-11 6.031746031462393e-10 0.0
46.625 0.0 1.3460317448317494e-09 0.0 6.349206349139601e-12 3.492063491671027e-10 0.0
46.875 0.0 1.1428571437734764e-09 0.0 1.9047619047418804e-11 7.174603175019029e-10 0.0
47.125 0.0 7.999999991886025e-10 0.0 1.2698412698279203e-11 2.6031746040450915e-10 0.0
47.375 0.0 9.77777778448513e-10 0.0 1.2698412698279203e-11 5.206349204566526e-10 0.0
47.625 1.2698412701667335e-11 6.857142852666198e-10 0.0 6.349206349139601e-12 5.587301587920476e-10 0.0
47.875 0.0 5.460317456431468e-10 0.0 6.349206349139601e-12 2.4126984131812683e-10 0.0
48.125 0.0 7.365079366696003e-10 0.0 1.2698412698279203e-11 1.0793650795739608e-10 0.0
48.375 0.0 8.253968255406141e-10 0.0 1.2698412698279203e-11 2.349206348656492e-10 0.0
48.625 0.0 7.365079364527599e-10 0.0 1.9047619047418804e-11 3.0476190475870087e-10 0.0
48.875 0.0 7.746031750049953e-10 0.0 3.174603174569801e-11 2.2857142863001202e-10 0.0
49.125 1.2698412694891071e-11 7.873015863378574e-10 0.0 1.2698412698279203e-11 1.1428571427434843e-10 0.0
49.375 0.0 6.349206349478415e-10 0.0 1.2698412698279203e-11 1.587301587098553e-10 0.0
49.625 0.0 5.968253968292869e-10 0.0 1.2698412698279203e-11 2.3492063483854415e-10 0.0
49.875 0.0 6.349206351646819e-10 0.0 1.2698412698279203e-11 2.984126984417485e-10 0.0
50.125 0.0 5.206349208090183e-10 0.0 6.349206349139601e-12 7.619047621000401e-11 0.0
50.375 0.0 7.365079368864408e-10 0.0 1.9047619047418804e-11 1.7777777771492247e-10 0.0
50.625 0.0 5.841269837617014e-10 0.0 0.0 1.0793650801160619e-10 0.0
50.875 0.0 6.22222221446575e-10 0.0 6.349206349139601e-12 1.3968253970478815e-10 0.0
51.125 0.0 7.746031754386762e-10 0.0 6.349206349139601e-12 2.5396825395203153e-10 0.0
51.375 0.0 6.222222220970963e-10 0.0 1.9047619047418804e-11 1.0793650790318597e-10 0.0
51.625 0.0 5.206349205921779e-10 0.0 6.349206349139601e-12 1.333333333878358e-10 0.0
51.875 0.0 7.238095233851743e-10 0.0 0.0 7.61904761557939e-11 0.0
52.125 0.0 6.47619048015427e-10 0.0 6.349206349139601e-12 2.6666666674856655e-10 0.0
52.375 0.0 7.111111111849505e-10 0.0 1.2698412698279203e-11 1.3968253970478815e-10 0.0
52.625 0.0 6.730158737169173e-10 0.0 0.0 3.555555555111601e-10 0.0
52.875 0.0 7.238095233851743e-10 0.0 6.349206349139601e-12 9.523809521507116e-11 0.0
53.125 0.0 5.460317456431468e-10 0.0 1.2698412698279203e-11 1.0793650793029103e-10 0.0
53.375 0.0 6.603174606493317e-10 0.0 6.349206349139601e-12 7.619047621000401e-11 0.0
53.625 0.0 5.460317454263064e-10 0.0 0.0 7.619047621000401e-11 0.0
53.875 0.0 8.634920632254878e-10 0.0 1.2698412698279203e-11 7.61904761557939e-11 0.0
54.125 0.0 6.47619048015427e-10 0.0 6.349206349139601e-12 1.5873015879117047e-10 0.0
54.375 0.0 8.253968246732524e-10 0.0 6.349206349139601e-12 1.0793650795739608e-10 0.0
54.625 0.0 8.253968257574545e-10 0.0 6.349206349139601e-12 1.0793650784897586e-10 0.0
54.875 0.0 7.492063488698242e-10 0.0 6.349206349139601e-12 1.0793650793029103e-10 0.0
55.125 0.0 6.349206360320436e-10 0.0 0.0 5.079365080666934e-11 0.0
55.375 0.0 5.333333332260826e-10 0.0 6.349206349139601e-12 7.619047623710906e-11 0.0
55.625 0.0 6.984126979005245e-10 0.0 0.0 2.6031746029608893e-10 0.0
55.875 0.0 5.079365075245923e-10 0.0 0.0 5.714285715072674e-11 0.0
56.125 0.0 5.333333340934443e-10 0.0 0.0 1.2063492061840583e-10 0.0
56.375 0.0 5.333333327924017e-10 0.0 6.349206349139601e-12 1.0158730158623362e-10 0.0
56.625 0.0 1.396825402739943e-10 0.0 0.0 2.5396825376229615e-11 0.0
56.875 0.0 1.6507936510812282e-10 0.0 0.0 1.587301587098553e-10 0.0
57.125 0.0 3.809523811855453e-11 0.0 0.0 1.0158730158623362e-10 0.0
57.375 0.0 7.619047623710906e-11 0.0 0.0 5.714285715072674e-11 0.0
57.625 0.0 1.2698412633904699e-11 0.0 0.0 8.888888887101376e-11 0.0
57.875 0.0 8.88888890878542e-11 0.0 0.0 8.888888887101376e-11 0.0
58.125 0.0 6.349206360320436e-11 0.0 0.0 5.079365080666934e-11 0.0
58.375 0.0 5.0793650969299664e-11 0.0 0.0 0.0 0.0
58.625 0.0 6.34920631695235e-11 0.0 6.349206349139601e-12 5.714285715072674e-11 0.0
58.875 0.0 1.1428571392198272e-10 0.0 6.349206349139601e-12 2.5396825430439723e-11 0.0
59.125 0.0 6.349206338636393e-11 0.0 6.349206349139601e-12 5.7142857177831796e-11 0.0
59.375 0.0 3.809523811855453e-11 0.0 6.349206349139601e-12 2.5396825376229615e-11 0.0
59.625 0.0 1.39682539623473e-10 0.0 0.0 0.0 0.0
59.875 0.0 2.5396825267809398e-11 0.0 0.0 0.0 0.0
60.125 0.0 7.619047623710906e-11 0.0 0.0 0.0 0.0
60.375 0.0 5.07936511861401e-11 0.0 0.0 0.0 0.0
60.625 0.0 3.8095237901714096e-11 0.0 0.0 0.0 0.0
60.875 0.0 5.0793650969299664e-11 0.0 0.0 0.0 0.0
61.125 0.0 3.8095238335394965e-11 0.0 0.0 0.0 0.0
61.375 0.0 3.8095237901714096e-11 0.0 0.0 0.0 0.0
61.625 0.0 1.650793648912824e-10 0.0 0.0 0.0 0.0
61.875 0.0 2.5396825267809398e-11 0.0 0.0 0.0 0.0
62.125 0.0 6.349206360320436e-11 0.0 0.0 0.0 0.0
62.375 0.0 1.2698412850745133e-11 0.0 0.0 0.0 0.0
62.625 0.0 5.07936511861401e-11 0.0 0.0 0.0 0.0
62.875 0.0 3.809523811855453e-11 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_31.36mrad_final.txt <==
0.125 1.5873001463655175e-06 7.22953060592681e-05 0.0 3.358383787849482e-07 2.006900675639923e-05 0.0
0.375 2.2269736173763163e-06 0.0002257877159635991 0.0 3.1017563374192847e-07 1.8715239662249633e-05 0.0
0.625 2.1435790962582617e-06 0.000320457249890812 0.0 2.875830174946155e-07 1.7377478631960522e-05 0.0
0.875 1.5152014547526496e-06 0.00016873155663006906 0.0 2.7349504975268506e-07 1.2401475525712372e-05 0.0
1.125 1.0406252574624947e-06 6.133294865165017e-05 0.0 2.7022692702150185e-07 9.611770989087596e-06 0.0
1.375 7.532707612474185e-07 2.4867981635696263e-05 0.0 2.6633486780642857e-07 7.0366137689998085e-06 0.0
1.625 6.453686433548946e-07 1.1707870758491368e-05 0.0 2.52556572709645e-07 5.697067522320007e-06 0.0
1.875 5.959391777204081e-07 7.875244829009891e-06 0.0 2.527071115268458e-07 4.495486532857951e-06 0.0
2.125 5.730663139354401e-07 5.8115324353953494e-06 0.0 2.4205631217201683e-07 3.648347400147457e-06 0.0
2.375 5.56714246795659e-07 4.7139891417809e-06 0.0 2.303093075268593e-07 2.836258069136886e-06 0.0
2.625 5.413574969461938e-07 4.056653011437136e-06 0.0 2.1432095898923857e-07 2.4661727442229785e-06 0.0
2.875 5.111047807312029e-07 3.6075012261806583e-06 0.0 2.0495241354839985e-07 2.083026047341747e-06 0.0
3.125 4.6782627204303224e-07 3.5038784808813245e-06 0.0 1.865874654301265e-07 1.8542793751812731e-06 0.0
3.375 4.3241404550542827e-07 3.180255403795857e-06 0.0 1.7905216867744407e-07 1.7335467452244985e-06 0.0
3.625 3.9247384890327345e-07 3.2286343245920696e-06 0.0 1.5413987545163273e-07 1.536994962397255e-06 0.0
3.875 3.55696209419399e-07 3.3770508923765133e-06 0.0 1.5110162975272684e-07 1.3360419191501736e-06 0.0
4.125 3.136111104086372e-07 3.605280955859872e-06 0.0 1.3418293329035543e-07 1.3025057418059461e-06 0.0
4.375 2.749772952258514e-07 3.802302319237151e-06 0.0 1.1932350722583815e-07 1.1207666262798353e-06 0.0
4.625 2.3564706417208699e-07 3.986480666485007e-06 0.0 1.0722946763444955e-07 9.6634948375341e-07 0.0
4.875 2.059915117850145e-07 4.1339588568831305e-06 0.0 9.563488552690765e-08 9.09347977258798e-07 0.0
5.125 1.7751671888178191e-07 4.1370233391623944e-06 0.0 8.542621387099907e-08 8.378993132259177e-07 0.0
5.375 1.5341652430114424e-07 3.983006256161759e-06 0.0 8.007721797853495e-08 7.551053737421911e-07 0.0
5.625 1.2917423333339343e-07 3.711952439933988e-06 0.0 7.251659705380661e-08 6.783156740000379e-07 0.0
5.875 1.1848209548391984e-07 3.3411809827293667e-06 0.0 6.345448933337256e-08 6.251693419892176e-07 0.0
6.125 1.012051589677947e-07 2.9596619174387983e-06 0.0 5.677276443014781e-08 5.847733733655173e-07 0.0
6.375 8.931227247315407e-08 2.5824842289873078e-06 0.0 5.2810259537670886e-08 5.649386229035936e-07 0.0
6.625 7.82722294193945e-08 2.2381848294394067e-06 0.0 4.82995971075564e-08 4.794993853225976e-07 0.0
6.875 6.686622511831942e-08 1.9666123445684445e-06 0.0 4.1140028720455155e-08 4.5259856267751983e-07 0.0
7.125 5.8912693161318025e-08 1.7001337886005195e-06 0.0 3.8983923247337206e-08 4.354264095054344e-07 0.0
7.375 5.1538914494644135e-08 1.4896726005901584e-06 0.0 3.5682206591415736e-08 3.9853529505386653e-07 0.0
7.625 4.5949575440882136e-08 1.3293060543439778e-06 0.0 3.065083916131451e-08 3.6570525166696247e-07 0.0
7.875 4.049289174195726e-08 1.1932827365052426e-06 0.0 2.868428606454158e-08 3.1663247543038827e-07 0.0
8.125 3.53805095914247e-08 1.073200817664887e-06 0.0 2.6128868247331668e-08 3.260703381507599e-07 0.0
8.375 3.198775096776278e-08 9.59055534451199e-07 0.0 2.25040469139916e-08 2.8537108511854045e-07 0.0
8.625 2.8637499182820842e-08 8.696593144837811e-07 0.0 2.0079703150548023e-08 2.6586196894627765e-07 0.0
8.875 2.4213639569903826e-08 7.789728070099668e-07 0.0 1.9529435172060058e-08 2.511372412259468e-07 0.0
9.125 2.1861839053775487e-08 6.919101627085849e-07 0.0 1.6392149591410014e-08 2.43069549021467e-07 0.0
9.375 1.8577244086032455e-08 6.237221511504534e-07 0.0 1.636300826883304e-08 2.263391060536833e-07 0.0
9.625 1.7240871182805113e-08 5.577153293855573e-07 0.0 1.3613676870977955e-08 2.0464511616126945e-07 0.0
9.875 1.653190782796495e-08 5.120893494406451e-07 0.0 1.3177029075279774e-08 1.8942383982794762e-07 0.0
10.125 1.4760524430111263e-08 4.577124157953416e-07 0.0 1.1392335784955012e-08 1.744529325804951e-07 0.0
10.375 1.250230619355972e-08 4.181666764509293e-07 0.0 1.0141601612911923e-08 1.6170238183860468e-07 0.0
10.625 1.0873913548394433e-08 3.829464012901785e-07 0.0 9.677845021509643e-09 1.4913879933334284e-07 0.0
10.875 9.945001118287917e-09 3.5403888071976024e-07 0.0 7.670898849469904e-09 1.342926151613993e-07 0.0
11.125 9.03159260216046e-09 3.251297803113021e-07 0.0 8.112632537645749e-09 1.236349059031733e-07 0.0
11.375 8.531673634413296e-09 2.933534044514876e-07 0.0 6.9434977096844515e-09 1.1419158333332373e-07 0.0
11.625 8.097434666672298e-09 2.645655892998238e-07 0.0 7.115596032263206e-09 1.0505150059141608e-07 0.0
11.875 6.579042193550485e-09 2.4499911481772746e-07 0.0 5.178797903230646e-09 9.757582810748225e-08 0.0
12.125 6.5451352258119925e-09 2.1861117044017463e-07 0.0 5.264789322585553e-09 9.388286030095265e-08 0.0
12.375 5.387998279573244e-09 1.9839513494589525e-07 0.0 4.578721118284893e-09 9.096643610768951e-08 0.0
12.625 5.532304559145577e-09 1.816588589137469e-07 0.0 5.2716362580703974e-09 8.52670593978538e-08 0.0
12.875 4.070800989252796e-09 1.7103327484922076e-07 0.0 3.5438182903277127e-09 7.69051766128675e-08 0.0
13.125 3.425925935488346e-09 1.5215282413941905e-07 0.0 4.110524397854072e-09 7.525263563443294e-08 0.0
13.375 4.121340946241261e-09 1.333562813330292e-07 0.0 3.229335978499693e-09 6.672914065598379e-08 0.0
13.625 3.416529720437066e-09 1.1983285633384265e-07 0.0 2.740630806458579e-09 6.315051324733536e-08 0.0
13.875 3.389354236561868e-09 1.1397454348295762e-07 0.0 2.646415483875306e-09 6.000776341940641e-08 0.0
14.125 2.874476430115452e-09 1.0261564360237486e-07 0.0 2.4234017741964187e-09 5.4623607892521214e-08 0.0
14.375 2.228883483873089e-09 9.389957148311402e-08 0.0 2.085381838713139e-09 5.165281732265022e-08 0.0
14.625 2.095047741942289e-09 8.755170295715077e-08 0.0 2.0278876666727233e-09 5.4888165301080665e-08 0.0
14.875 2.4645821505389653e-09 7.742843054843636e-08 0.0 1.8060358387139233e-09 4.832176234400632e-08 0.0
15.125 1.8733465806542316e-09 6.868463634413131e-08 0.0 1.6140528924803483e-09 4.651507669894994e-08 0.0
15.375 1.6987564731192086e-09 6.537070736567681e-08 0.0 1.567291118284922e-09 3.897038550540466e-08 0.0
15.625 2.0595347957073136e-09 5.902909949403491e-08 0.0 1.1427405161322296e-09 3.829106288172498e-08 0.0
15.875 1.4001300215086491e-09 5.238212988172529e-08 0.0 1.2026994731219334e-09 3.306985970962873e-08 0.0
16.125 1.4218864516181494e-09 4.8529015376315085e-08 0.0 9.784882258117515e-10 3.1495215784937535e-08 0.0
16.375 1.3640702365627503e-09 4.543388821523671e-08 0.0 9.748108924766548e-10 3.03862873978595e-08 0.0
16.625 1.1188169892526834e-09 3.914248449432729e-08 0.0 1.1717435483926084e-09 2.7997618440810373e-08 0.0
16.875 1.0543279569912695e-09 3.774289012857708e-08 0.0 8.932834731235415e-10 2.6926299301073108e-08 0.0
17.125 1.0193004731244343e-09 3.384861944140567e-08 0.0 6.4227194624101e-10 2.4363045215064017e-08 0.0
17.375 1.0079414623668864e-09 3.3740757075231484e-08 0.0 6.611591397901647e-10 2.384182140859818e-08 0.0
17.625 7.987880000054045e-10 2.8306492903112934e-08 0.0 5.812848494646944e-10 2.0841814946218106e-08 0.0
17.875 7.478646021521595e-10 2.561000490321208e-08 0.0 5.022323763467784e-10 1.975525764521635e-08 0.0
18.125 6.343332473162245e-10 2.508267845117637e-08 0.0 6.103918064538676e-10 2.0276336989277907e-08 0.0
18.375 7.148355698977169e-10 2.1624764731274435e-08 0.0 5.370846881749757e-10 2.0799732150528086e-08 0.0
18.625 5.665965161310541e-10 2.226574636601461e-08 0.0 4.981716881766499e-10 1.8766193827986785e-08 0.0
18.875 5.097024086062323e-10 2.052442128904451e-08 0.0 6.012430215095559e-10 1.5071741785030934e-08 0.0
19.125 4.3512679570250983e-10 1.924283716159443e-08 0.0 5.263736989301801e-10 1.554998677418722e-08 0.0
19.375 4.523940645177944e-10 1.6137107096544576e-08 0.0 4.3572523656267e-10 1.5354843612845788e-08 0.0
19.625 3.67604172047466e-10 1.4534331828569905e-08 0.0 3.5147577419687877e-10 1.306611462382752e-08 0.0
19.875 3.9622593548795733e-10 1.5480411354488674e-08 0.0 2.1264949462494308e-10 1.2241912795757023e-08 0.0
20.125 2.3210447311618697e-10 1.386434924722027e-08 0.0 4.1661924731442075e-10 1.0783562021522523e-08 0.0
20.375 1.820117419378453e-10 1.311613247309204e-08 0.0 3.493593763467215e-10 1.1073457634489881e-08 0.0
20.625 2.787096774243159e-10 1.2979236558782747e-08 0.0 2.7268817204663067e-10 1.143147122581044e-08 0.0
20.875 2.1549866666798704e-10 1.2553981936251277e-08 0.0 1.8043010752825554e-10 9.29040808609412e-09 0.0
21.125 2.3651251613180453e-10 1.0551864300292063e-08 0.0 4.1809587097107575e-10 7.113388387168778e-09 0.0
21.375 1.0937023656117139e-10 1.0884859785427817e-08 0.0 1.460215053781616e-10 6.978089978542995e-09 0.0
21.625 1.7653324731320137e-10 9.552942795750669e-09 0.0 1.2993445161399973e-10 6.866332301130526e-09 0.0
21.875 1.6866361290536589e-10 9.391061935254755e-09 0.0 1.6281225806532207e-10 5.878833634470875e-09 0.0
22.125 9.290322580584654e-11 8.41052602172307e-09 0.0 1.8724507527223365e-10 5.953901505416923e-09 0.0
22.375 1.695852903261651e-10 7.2325896769039055e-09 0.0 1.8688172043176873e-10 6.217904774261573e-09 0.0
22.625 1.557603870983395e-10 7.080502795837537e-09 0.0 1.5376344086085277e-10 6.4808553979390105e-09 0.0
22.875 6.021505376499372e-11 7.301944300944219e-09 0.0 1.23655913980897e-10 6.3456330323262596e-09 0.0
23.125 9.462365591254656e-11 6.54459354852005e-09 0.0 1.2861870967856564e-10 5.890983311920969e-09 0.0
23.375 8.602150537904648e-11 6.234335268731975e-09 0.0 1.032258064528229e-10 6.431682236546655e-09 0.0
23.625 9.032258064579652e-11 5.971213763462241e-09 0.0 9.354838709755311e-11 6.004598365673842e-09 0.0
23.875 1.5913978494767845e-10 4.894971182946642e-09 0.0 1.2365591398004998e-10 6.96575870977865e-09 0.0
24.125 1.032258064528229e-10 4.8984195694882354e-09 0.0 8.064516129137377e-11 6.5126034408814325e-09 0.0
24.375 8.172043010890831e-11 4.289217849385435e-09 0.0 1.0215053763528836e-10 6.067628215188428e-09 0.0
24.625 6.881720430188193e-11 3.828234193840527e-09 0.0 1.07526881721267e-10 5.173258064549574e-09 0.0
24.875 1.2903225807026379e-11 4.05338838709024e-09 0.0 4.301075268867621e-11 4.3214323441561914e-09 0.0
25.125 4.3010752687829175e-11 2.9280348386780813e-09 0.0 3.8709677420232104e-11 4.23146167755138e-09 0.0
25.375 3.0107526880802796e-11 2.467952043465685e-09 0.0 6.881720430188193e-11 4.164293677412761e-09 0.0
25.625 9.892473118607286e-11 2.7399522583518993e-09 0.0 9.24731182808656e-11 4.011324043165943e-09 0.0
25.875 7.31182795720201e-11 2.2379344085353414e-09 0.0 9.354838709755311e-11 3.6699076129366112e-09 0.0
26.125 5.1612903224717383e-11 2.752119569564282e-09 0.0 4.301075268867621e-11 3.957772387244837e-09 0.0
26.375 2.5806451614052758e-11 2.5436995697725867e-09 0.0 3.870967741938507e-11 3.662524215088418e-09 0.0
26.625 3.8709677417691005e-11 2.1203772043298236e-09 0.0 7.634408602292966e-11 3.0208541936633474e-09 0.0
26.875 1.720430107716455e-11 1.8516129031507372e-09 0.0 5.161290322641145e-11 2.422273462403734e-09 0.0
27.125 7.311827956863197e-11 2.132258064557746e-09 0.0 3.8709677420232104e-11 2.6038558280567538e-09 0.0
27.375 5.5913978498243685e-11 1.8516129031507372e-09 0.0 1.720430107462345e-11 2.6766775054287793e-09 0.0
27.625 6.881720430188193e-11 1.8064516132954012e-09 0.0 4.301075268867621e-11 2.7204301075560173e-09 0.0
27.875 1.2903225803638247e-11 2.0010752683780747e-09 0.0 8.064516129137377e-11 3.0860215055042092e-09 0.0
28.125 4.731182796135548e-11 1.7655913979106042e-09 0.0 1.1827956989407133e-10 2.8107526882424714e-09 0.0
28.375 2.5806451610664626e-11 1.5494623654879053e-09 0.0 5.161290322641145e-11 2.440860215119009e-09 0.0
28.625 5.1612903228105515e-11 1.4645161288111969e-09 0.0 4.301075268867621e-11 2.4129032258292295e-09 0.0
28.875 2.5806451610664626e-11 1.5096774197507351e-09 0.0 2.5806451613205725e-11 2.5204301076233414e-09 0.0
29.125 2.5806451614052758e-11 1.2075268820879032e-09 0.0 5.161290322641145e-11 2.3806451613912847e-09 0.0
29.375 1.2903225807026379e-11 1.268817203864056e-09 0.0 3.010752688249686e-11 1.9634408602285398e-09 0.0
29.625 1.2903225807026379e-11 1.7666666671245501e-09 0.0 6.774193548434739e-11 2.5419354839062696e-09 0.0
29.875 5.1612903224717383e-11 1.2698924726443211e-09 0.0 3.870967741938507e-11 1.719354838814217e-09 0.0
30.125 4.30107527013817e-12 1.5483870969244806e-09 0.0 3.4408602150940966e-11 1.055913978513989e-09 0.0
30.375 3.8709677417691005e-11 1.3129032260233292e-09 0.0 4.7311827957967345e-11 1.2956989247530411e-09 0.0
30.625 2.5806451614052758e-11 7.956989242843826e-10 0.0 2.1505376343914587e-11 1.3677419355244674e-09 0.0
30.875 8.60215054027634e-12 7.752688174593458e-10 0.0 2.150537634476162e-11 1.1580645161628298e-09 0.0
31.125 1.2903225807026379e-11 7.322580645140186e-10 0.0 8.602150537735242e-12 1.0150537634544526e-09 0.0
31.375 1.2903225803638247e-11 7.118279566047797e-10 0.0 1.720430107462345e-11 1.1096774193703873e-09 0.0
31.625 3.8709677421079136e-11 8.172043011907271e-10 0.0 1.2903225807026379e-11 9.881720430804635e-10 0.0
31.875 0.0 9.46236559159347e-10 0.0 1.7204301075470483e-11 8.387096774194452e-10 0.0
32.125 0.0 5.376344087808238e-10 0.0 3.4408602150940966e-11 9.032258064850703e-10 0.0
32.375 0.0 6.666666665326032e-10 0.0 1.7204301075470483e-11 6.139784946733104e-10 0.0
32.625 0.0 6.021505375482933e-10 0.0 8.602150537735242e-12 5.247311827671214e-10 0.0
32.875 1.2903225807026379e-11 3.8709677412269994e-10 0.0 1.2903225807026379e-11 5.763440860358845e-10 0.0
33.125 0.0 5.376344089976642e-10 0.0 1.720430107462345e-11 9.290322581330043e-10 0.0
33.375 1.2903225807026379e-11 2.7956989219306283e-10 0.0 4.301075269291137e-12 6.021505376025034e-10 0.0
33.625 1.2903225807026379e-11 2.5806451637092054e-10 0.0 1.7204301075470483e-11 6.086021505280394e-10 0.0
33.875 0.0 2.5806451593723967e-10 0.0 2.5806451613205725e-11 6.000000000961833e-10 0.0
34.125 1.2903225803638247e-11 3.440860216110536e-10 0.0 8.602150537735242e-12 4.4731182787752927e-10 0.0
34.375 0.0 4.3010752663434626e-10 0.0 0.0 5.59139785036647e-10 0.0
34.625 0.0 2.7956989240990326e-10 0.0 1.7204301075470483e-11 6.344086021217634e-10 0.0
34.875 0.0 3.655913980837172e-10 0.0 4.301075268444104e-12 3.354838709894621e-10 0.0
35.125 0.0 2.3655913989825694e-10 0.0 0.0 5.161290322810552e-10 0.0
35.375 1.2903225807026379e-11 1.5053763465812386e-10 0.0 8.602150537735242e-12 4.645161290393971e-10 0.0
35.625 0.0 2.3655913946457607e-10 0.0 0.0 3.344086021549869e-10 0.0
35.875 0.0 3.0107526888256686e-10 0.0 1.2903225807026379e-11 3.0107526877414664e-10 0.0
36.125 0.0 2.1505376342559335e-10 0.0 2.5806451613205725e-11 3.2688172047629083e-10 0.0
36.375 0.0 3.870967739058595e-10 0.0 0.0 2.4086021504642237e-10 0.0
36.625 0.0 2.1505376342559335e-10 0.0 0.0 2.838709677749091e-10 0.0
36.875 0.0 1.7204301091394703e-10 0.0 4.301075268444104e-12 1.7849462362264264e-10 0.0
37.125 0.0 2.580645161540801e-10 0.0 0.0 2.3225806450614603e-10 0.0
37.375 0.0 8.602150524013308e-11 0.0 8.602150538582275e-12 3.0107526882835675e-10 0.0
37.625 0.0 1.2903225796861983e-10 0.0 0.0 3.182795699360145e-10 0.0
37.875 0.0 1.2903225818546027e-10 0.0 4.301075268444104e-12 3.4301075269526325e-10 0.0
38.125 0.0 8.602150567381395e-11 0.0 4.301075269291137e-12 1.3763440859021134e-10 0.0
38.375 0.0 6.451612898430992e-11 0.0 0.0 1.0322580648331608e-10 0.0
38.625 0.0 8.602150545697351e-11 0.0 4.301075268444104e-12 2.3225806456035614e-10 0.0
38.875 0.0 2.150537625582316e-11 0.0 4.301075268444104e-12 1.8064516129159304e-10 0.0
39.125 0.0 2.1505376472663595e-11 0.0 0.0 2.1505376342559335e-10 0.0
39.375 0.0 2.150537625582316e-11 0.0 0.0 2.5806451593723967e-11 0.0
39.625 0.0 4.301075251164632e-11 0.0 4.301075269291137e-12 3.440860216110536e-11 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 4.3010752728486756e-11 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 6.021505378193438e-11 0.0
40.625 0.0 4.3010752728486756e-11 0.0 0.0 2.580645162082902e-11 0.0
40.875 0.0 4.301075251164632e-11 0.0 0.0 5.1612903187447934e-11 0.0
41.125 0.0 2.150537625582316e-11 0.0 0.0 5.161290324165804e-11 0.0
41.375 0.0 8.602150545697351e-11 0.0 0.0 2.5806451593723967e-11 0.0
41.625 0.0 6.451612898430992e-11 0.0 0.0 7.741935486248706e-11 0.0
41.875 0.0 8.602150545697351e-11 0.0 0.0 2.580645162082902e-11 0.0
42.125 0.0 4.301075251164632e-11 0.0 0.0 2.580645162082902e-11 0.0
42.375 0.0 0.0 0.0 0.0 1.0322580645621103e-10 0.0
42.625 0.0 4.3010752728486756e-11 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 2.580645162082902e-11 0.0
43.125 0.0 0.0 0.0 0.0 7.741935483538201e-11 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_41.81mrad_final.txt <==
0.125 1.6074785422222072e-06 9.175281225387213e-05 0.0 3.5262942007936584e-07 2.059734331236385e-05 0.0
0.375 2.0190718409843414e-06 0.0002632734452804963 0.0 3.300545493650869e-07 1.827842620895662e-05 0.0
0.625 1.4594746590160977e-06 0.0001529372123130749 0.0 2.7936164046031963e-07 1.3091407021695333e-05 0.0
0.875 8.60777086698518e-07 4.213571206752658e-05 0.0 2.549371915238052e-07 8.157869404227128e-06 0.0
1.125 6.309579940317877e-07 1.5076082229479237e-05 0.0 2.4664603752379916e-07 5.72991000479889e-06 0.0
1.375 5.694112309523821e-07 7.84922952043693e-06 0.0 2.419441133492143e-07 4.058642046870619e-06 0.0
1.625 5.378579501904872e-07 5.116284299837466e-06 0.0 2.4038606236508e-07 3.1666253290300427e-06 0.0
1.875 5.298449956190653e-07 4.053314060600615e-06 0.0 2.2189917673016222e-07 2.506957234958934e-06 0.0
2.125 5.133112360000071e-07 3.3934606818066936e-06 0.0 2.1243117620635065e-07 2.0286879142765018e-06 0.0
2.375 4.790092225079282e-07 3.152139199015351e-06 0.0 1.9386129107934606e-07 1.742950076372607e-06 0.0
2.625 4.260617487618966e-07 3.010553699587062e-06 0.0 1.7051055349204732e-07 1.508255317706633e-06 0.0
2.875 3.8194762346032785e-07 2.911092216190711e-06 0.0 1.5264698741267986e-07 1.340035519254649e-06 0.0
3.125 3.341250498412812e-07 3.10071280682563e-06 0.0 1.3380862192061357e-07 1.1417781144292346e-06 0.0
3.375 2.821462111746017e-07 3.3399514497149023e-06 0.0 1.2183174425393688e-07 1.0766208729690187e-06 0.0
3.625 2.3483338936504722e-07 3.70276248946031e-06 0.0 1.03046396174567e-07 9.87909124143733e-07 0.0
3.875 1.8639104441264538e-07 4.077542680221841e-06 0.0 9.009445058726168e-08 8.741480985482688e-07 0.0
4.125 1.476299926665925e-07 4.246040594348371e-06 0.0 8.04777979840898e-08 7.438871521836136e-07 0.0
4.375 1.1858345520628453e-07 4.19783808257258e-06 0.0 6.629478804758488e-08 6.455108896045791e-07 0.0
4.625 9.847354660312256e-08 3.7406775781292532e-06 0.0 6.059958631742801e-08 6.105629480566152e-07 0.0
4.875 7.487040920631227e-08 3.1829779163198733e-06 0.0 5.3546630428539754e-08 5.233311897708746e-07 0.0
5.125 6.435660085710404e-08 2.556361472065842e-06 0.0 4.614300144441097e-08 4.618482350724672e-07 0.0
5.375 5.375882780948658e-08 1.994112850382747e-06 0.0 4.070620071425792e-08 4.3073575594528555e-07 0.0
5.625 4.555434079361566e-08 1.5727967161605245e-06 0.0 3.374140987299108e-08 3.824338822467244e-07 0.0
5.875 3.611678307934577e-08 1.2578895401283569e-06 0.0 3.030714392061271e-08 3.3175173840554073e-07 0.0
6.125 3.313749342854965e-08 1.0464473687632264e-06 0.0 2.6110877587286924e-08 3.188151305800785e-07 0.0
6.375 2.647606126982146e-08 8.534095362869223e-07 0.0 2.2821946063479832e-08 2.9833694997683424e-07 0.0
6.625 2.283985419046294e-08 7.097311802544684e-07 0.0 1.974841476189816e-08 2.5448254087363364e-07 0.0
6.875 2.028509523809024e-08 5.868277514919267e-07 0.0 1.7685614952367814e-08 2.3704272191302092e-07 0.0
7.125 1.5638575111106336e-08 5.123298313333994e-07 0.0 1.6295071841265256e-08 2.2162954000814648e-07 0.0
7.375 1.4064031682523974e-08 4.223317971746186e-07 0.0 1.2296025015867631e-08 1.9121989442071822e-07 0.0
7.625 1.1604502603173482e-08 3.62692775650493e-07 0.0 1.2489681952372117e-08 1.6548021736517715e-07 0.0
7.875 1.054517546031605e-08 3.1033061622233547e-07 0.0 9.641038619038656e-09 1.5052786056350426e-07 0.0
8.125 8.92135009523422e-09 2.525114865078353e-07 0.0 9.06772307935636e-09 1.3458205893656717e-07 0.0
8.375 7.776284793647108e-09 2.155738303173801e-07 0.0 8.354132777775138e-09 1.214256525636188e-07 0.0
8.625 7.036439873015513e-09 1.8801382326992695e-07 0.0 7.073109793643691e-09 1.0756519491287556e-07 0.0
8.875 5.6459984444422e-09 1.6311233517443853e-07 0.0 5.967070634917056e-09 1.0384945489692128e-07 0.0
9.125 5.166498222223105e-09 1.415817177459651e-07 0.0 5.713843746026949e-09 8.908806683339935e-08 0.0
9.375 4.27504634920332e-09 1.220072178095442e-07 0.0 5.104361396820751e-09 8.010779988097303e-08 0.0
9.625 3.667009968257479e-09 1.0864010825391117e-07 0.0 4.819964619045071e-09 7.477833792071231e-08 0.0
9.875 2.9482170158728687e-09 9.533007380940848e-08 0.0 4.157031888879322e-09 6.943536522220129e-08 0.0
10.125 2.5432805079333206e-09 8.431377396809266e-08 0.0 3.6116869206330085e-09 6.530124786513405e-08 0.0
10.375 2.3212399682548282e-09 7.561593841245821e-08 0.0 3.365414730153356e-09 5.897767567482543e-08 0.0
10.625 1.943136857144532e-09 6.766440793629959e-08 0.0 2.7908446825353686e-09 5.429668447625856e-08 0.0
10.875 1.7862870793632242e-09 5.615979438108355e-08 0.0 2.1991534761853573e-09 4.7977577071560396e-08 0.0
11.125 1.6134872698405787e-09 4.892881041204233e-08 0.0 1.8236173809498294e-09 4.356027995245076e-08 0.0
11.375 1.2218099047623765e-09 4.0061935619372865e-08 0.0 1.8094315872967939e-09 3.979826625407376e-08 0.0
11.625 1.2569529206333412e-09 3.7409832095059055e-08 0.0 2.0313389682510998e-09 3.829183800795825e-08 0.0
11.875 1.069697428569404e-09 3.342299974621026e-08 0.0 1.7173853333288342e-09 3.646120923814309e-08 0.0
12.125 1.0387664126997422e-09 3.097515361859173e-08 0.0 1.2536963174578387e-09 3.741855121433058e-08 0.0
12.375 7.694932380935898e-10 2.5726907841279803e-08 0.0 8.810566349191264e-10 3.047742085721323e-08 0.0
12.625 6.751166666689229e-10 2.1801666888693685e-08 0.0 1.062229333331152e-09 3.167200238096061e-08 0.0
12.875 6.812381904754432e-10 2.1056866539585946e-08 0.0 8.278568571417491e-10 2.7163602936501044e-08 0.0
13.125 7.364514920643443e-10 1.98565430793848e-08 0.0 7.47857317459596e-10 2.6029742817478213e-08 0.0
13.375 6.369343174594583e-10 1.9233962126881214e-08 0.0 7.296975238071796e-10 2.275311226193242e-08 0.0
13.625 5.83997492061678e-10 1.505093904770414e-08 0.0 6.213476984100888e-10 1.9473585031733014e-08 0.0
13.875 4.781118730192216e-10 1.4755249936270441e-08 0.0 3.577170793626078e-10 2.299636575398879e-08 0.0
14.125 3.2987536507784435e-10 1.3117456254129085e-08 0.0 4.492630952375332e-10 2.0458253047612703e-08 0.0
14.375 3.0562438095295104e-10 1.1373124190572174e-08 0.0 4.4835765079151007e-10 1.879196757931115e-08 0.0
14.625 2.934321904753893e-10 1.1005737936341069e-08 0.0 4.0982280952238885e-10 1.4469876896794462e-08 0.0
14.875 1.8908901587184348e-10 1.0945300539717297e-08 0.0 2.522165714263303e-10 1.4533230341206129e-08 0.0
15.125 2.8055053968173167e-10 8.299554507735542e-09 0.0 2.202497936492132e-10 1.4832309690450906e-08 0.0
15.375 2.376807936528341e-10 6.937652127368861e-09 0.0 3.1932280952232594e-10 1.4130811833319972e-08 0.0
15.625 2.526472063479055e-10 5.929268825054235e-09 0.0 2.9751833333236516e-10 1.2257231896820107e-08 0.0
15.875 2.1994107936681084e-10 6.120330730066681e-09 0.0 1.4438485714257117e-10 1.2141980841240602e-08 0.0
16.125 1.8720749206206904e-10 5.707471587251649e-09 0.0 1.209583492056492e-10 9.800910579345562e-09 0.0
16.375 1.3464619047474122e-10 5.293590507886477e-09 0.0 1.18362079364146e-10 1.0060396349198682e-08 0.0
16.625 1.1049317460404382e-10 4.80856952389877e-09 0.0 1.4077892063472686e-10 9.793864420590899e-09 0.0
16.875 1.609182857121715e-10 5.135070507917075e-09 0.0 1.4004896825248284e-10 8.027927484127555e-09 0.0
17.125 5.7574539686039254e-11 4.336954793448915e-09 0.0 1.4345514285632796e-10 8.10730909519392e-09 0.0
17.375 1.036752380925948e-10 4.57333428581768e-09 0.0 8.892896825339261e-11 7.294827230176857e-09 0.0
17.625 4.6100793653716405e-11 4.2875164444180006e-09 0.0 1.3280415872825253e-10 6.957401015887849e-09 0.0
17.875 8.173285713934165e-11 3.3999572379489126e-09 0.0 1.9047619047418804e-11 6.189014984138148e-09 0.0
18.125 3.3699682540371976e-11 2.7478766034512783e-09 0.0 8.783065079268418e-11 5.455939809504871e-09 0.0
18.375 8.711587301754868e-11 2.5997158728053096e-09 0.0 1.1697392063318354e-10 4.923734595225788e-09 0.0
18.625 7.936507936170392e-11 1.868492857290925e-09 0.0 1.1658441269925415e-10 4.922233269862388e-09 0.0
18.875 6.227111111234722e-11 2.116618889056246e-09 0.0 1.3188074603001778e-10 4.200026730159963e-09 0.0
19.125 3.565333333335188e-11 2.054858571384592e-09 0.0 3.809523809483761e-11 3.2103105396876245e-09 0.0
19.375 4.835174603163108e-11 1.8420687297564242e-09 0.0 3.492063492026781e-11 3.842981698463184e-09 0.0
19.625 1.9047619045724738e-11 1.7327165080342766e-09 0.0 3.174603174569801e-11 2.8116497777604848e-09 0.0
19.875 2.4175873017509607e-11 1.5751315871189928e-09 0.0 5.873015872996483e-11 2.775310984159756e-09 0.0
20.125 6.471317460441913e-11 1.464673016118162e-09 0.0 2.5396825396558406e-11 2.800671936525152e-09 0.0
20.375 4.4444444442283144e-11 1.5414876192989743e-09 0.0 1.4550257142653173e-10 2.2885786666774306e-09 0.0
20.625 4.004888888781751e-11 1.610415237794649e-09 0.0 8.09523809511064e-11 3.1971653968764554e-09 0.0
20.875 1.5873015873696036e-11 1.2451058728967998e-09 0.0 2.8571428571128206e-11 2.751483999991508e-09 0.0
21.125 2.857142857197524e-11 1.4354468256400077e-09 0.0 2.8571428571128206e-11 2.2874055238635265e-09 0.0
21.375 0.0 1.6555830157326257e-09 0.0 5.608461904698617e-11 1.7702572063267715e-09 0.0
21.625 0.0 1.1757941265587435e-09 0.0 3.492063492026781e-11 1.7004835555617902e-09 0.0
21.875 6.3492063474455355e-12 1.1896607940301354e-09 0.0 2.5396825396558406e-11 1.2070816507930371e-09 0.0
22.125 1.904761904911287e-11 1.4748936506782037e-09 0.0 3.174603174569801e-11 1.8949809523605794e-09 0.0
22.375 0.0 1.30818555554163e-09 0.0 2.5396825396558406e-11 1.7817050158511075e-09 0.0
22.625 1.2698412698279203e-11 1.049050635097172e-09 0.0 3.809523809483761e-11 1.492309714264616e-09 0.0
22.875 0.0 1.3822528569873774e-09 0.0 3.809523809568464e-11 2.1007715555467713e-09 0.0
23.125 1.2698412698279203e-11 7.313058730633315e-10 0.0 3.492063492026781e-11 1.6052923174504196e-09 0.0
23.375 1.2698412698279203e-11 5.81977301528265e-10 0.0 7.77777777765366e-11 1.6400575237891356e-09 0.0
23.625 0.0 4.3944158706864245e-10 0.0 2.8571428571128206e-11 1.204813841277014e-09 0.0
23.875 1.2698412698279203e-11 3.1878857171228903e-10 0.0 2.8571428571128206e-11 1.5074244444514663e-09 0.0
24.125 0.0 2.8629793642157703e-10 0.0 3.809523809483761e-11 1.8441269205866483e-09 0.0
24.375 0.0 3.7737190477539484e-10 0.0 4.761904761854701e-11 1.8154062222274685e-09 0.0
24.625 0.0 1.6158841289765774e-10 0.0 2.5396825396558406e-11 1.2827020317218371e-09 0.0
24.875 6.3492063474455355e-12 1.7319222195711498e-10 0.0 1.2698412698279203e-11 1.3691082539869174e-09 0.0
25.125 0.0 1.3968253994873364e-10 0.0 3.492063492026781e-11 8.169805714239179e-10 0.0
25.375 0.0 1.9047619037593222e-10 0.0 5.079365079311681e-11 7.968370793791845e-10 0.0
25.625 0.0 1.396825397318932e-10 0.0 1.9047619047418804e-11 5.327146666768857e-10 0.0
25.875 0.0 1.015873017217589e-10 0.0 2.2222222221988605e-11 3.9452647621280104e-10 0.0
26.125 0.0 2.920634918808507e-10 0.0 4.444444444397721e-11 6.730158730392909e-10 0.0
26.375 0.0 1.5873015857433004e-10 0.0 2.5396825396558406e-11 3.0476190474514834e-10 0.0
26.625 0.0 1.7777777774202752e-10 0.0 3.174603174569801e-11 6.857142857274057e-10 0.0
26.875 0.0 1.3650793657341703e-10 0.0 2.8571428571128206e-11 3.746031745975424e-10 0.0
27.125 0.0 6.349206360320436e-11 0.0 2.2222222221988605e-11 4.44444444463489e-10 0.0
27.375 0.0 7.936507928716502e-11 0.0 9.523809523709402e-12 5.333333333480553e-10 0.0
27.625 0.0 8.571428571253759e-11 0.0 1.5873015872849003e-11 5.333333333345028e-10 0.0
27.875 0.0 1.650793648912824e-10 0.0 2.2222222221988605e-11 3.1746031747392073e-10 0.0
28.125 0.0 1.4285714289036938e-10 0.0 9.523809523709402e-12 3.3650793651964547e-10 0.0
28.375 0.0 1.4603174604884556e-10 0.0 2.8571428571128206e-11 5.333333333209503e-10 0.0
28.625 0.0 6.349206360320436e-11 0.0 2.5396825396558406e-11 3.8095238095515235e-10 0.0
28.875 0.0 1.587301590080109e-11 0.0 1.2698412698279203e-11 2.666666666808039e-10 0.0
29.125 0.0 1.587301590080109e-11 0.0 3.174603174654504e-11 5.20634920673493e-10 0.0
29.375 0.0 0.0 0.0 1.9047619047418804e-11 2.793650793689187e-10 0.0
29.625 0.0 0.0 0.0 1.9047619047418804e-11 2.4761904762152665e-10 0.0
29.875 0.0 0.0 0.0 9.523809523709402e-12 7.619047619645148e-11 0.0
30.125 0.0 0.0 0.0 1.9047619047418804e-11 2.5396825396558406e-10 0.0
30.375 0.0 0.0 0.0 2.5396825396558406e-11 1.8412698411318998e-10 0.0
30.625 0.0 0.0 0.0 1.9047619047418804e-11 2.158730158876871e-10 0.0
30.875 0.0 0.0 0.0 6.349206349139601e-12 1.9047619048435244e-10 0.0
31.125 0.0 0.0 0.0 3.1746031745698007e-12 1.333333333336257e-10 0.0
31.375 0.0 0.0 0.0 1.5873015872849003e-11 2.0317460315891472e-10 0.0
31.625 0.0 0.0 0.0 9.523809523709402e-12 2.9206349207058606e-10 0.0
31.875 0.0 0.0 0.0 9.523809523709402e-12 1.5238095239290296e-10 0.0
32.125 0.0 0.0 0.0 6.349206349139601e-12 2.0952380953007717e-10 0.0
32.375 0.0 0.0 0.0 1.2698412698279203e-11 3.7460317461109494e-10 0.0
32.625 0.0 0.0 0.0 2.2222222221988605e-11 2.1587301586058205e-10 0.0
32.875 0.0 0.0 0.0 1.2698412698279203e-11 2.730158730248613e-10 0.0
33.125 0.0 0.0 0.0 9.523809523709402e-12 2.539682539791366e-10 0.0
33.375 0.0 0.0 0.0 6.349206349139601e-12 2.9206349205703353e-10 0.0
33.625 0.0 0.0 0.0 1.2698412698279203e-11 1.587301587505129e-10 0.0
33.875 0.0 0.0 0.0 6.349206349139601e-12 2.730158730113088e-10 0.0
34.125 0.0 0.0 0.0 3.1746031745698007e-12 4.380952381058791e-10 0.0
34.375 0.0 0.0 0.0 3.1746031745698007e-12 1.7142857145218023e-10 0.0
34.625 0.0 0.0 0.0 3.1746031745698007e-12 1.9047619045724738e-10 0.0
34.875 0.0 0.0 0.0 0.0 3.492063492213128e-10 0.0
35.125 0.0 0.0 0.0 0.0 4.063492063449345e-10 0.0
35.375 0.0 0.0 0.0 3.1746031745698007e-12 4.0634920637203954e-10 0.0
35.625 0.0 0.0 0.0 3.1746031745698007e-12 2.730158730248613e-10 0.0
35.875 0.0 0.0 0.0 6.349206349139601e-12 4.253968254177643e-10 0.0
36.125 0.0 0.0 0.0 0.0 3.6825396822637996e-10 0.0
36.375 0.0 0.0 0.0 0.0 5.20634920673493e-10 0.0
36.625 0.0 0.0 0.0 0.0 4.190476190466018e-10 0.0
36.875 0.0 0.0 0.0 0.0 4.952380952430533e-10 0.0
37.125 0.0 0.0 0.0 0.0 1.523809524064555e-10 0.0
37.375 0.0 0.0 0.0 0.0 2.5396825376229615e-11 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 6.349206350833667e-11 0.0
38.125 0.0 0.0 0.0 0.0 1.5873015872340784e-10 0.0
38.375 0.0 0.0 0.0 0.0 5.0793650779564284e-11 0.0
38.625 0.0 0.0 0.0 0.0 3.17460317609446e-11 0.0
38.875 0.0 0.0 0.0 0.0 2.5396825389782142e-11 0.0
39.125 0.0 0.0 0.0 0.0 2.539682540333467e-11 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_52.26mrad_final.txt <==
0.125 1.6477105644037214e-06 0.00011676166815743441 0.0 3.264617468974292e-07 2.0728960432592335e-05 0.0
0.375 1.6789217306409579e-06 0.00020437651981675863 0.0 2.5884460479485453e-07 1.5446319455523884e-05 0.0
0.625 9.71733982262848e-07 5.529764089660461e-05 0.0 2.396739508269088e-07 9.241366165815552e-06 0.0
0.875 6.634399756346743e-07 1.4970319789256654e-05 0.0 2.2682909837177376e-07 5.765717490643013e-06 0.0
1.125 5.732703900192188e-07 7.554332466580202e-06 0.0 2.2048538932048348e-07 3.923253702758369e-06 0.0
1.375 5.748006006281381e-07 4.4674821917908055e-06 0.0 2.1281846009611743e-07 2.6988646739203214e-06 0.0
1.625 5.464561667819997e-07 3.3601210353053084e-06 0.0 1.8712638764741225e-07 2.2026439892604814e-06 0.0
1.875 5.176264050832802e-07 2.9902618727680147e-06 0.0 1.7058039666023396e-07 1.7164422676459087e-06 0.0
2.125 4.7185129570507755e-07 2.8585419593849274e-06 0.0 1.481985520127999e-07 1.3465399641275118e-06 0.0
2.375 4.094885023589396e-07 2.776231245487672e-06 0.0 1.3320137965382333e-07 1.1799766212940995e-06 0.0
2.625 3.4376820880125407e-07 2.947220651282616e-06 0.0 1.1290734516025067e-07 1.0094753377360674e-06 0.0
2.875 2.7274641814102715e-07 3.192932757667172e-06 0.0 9.372098905128515e-08 8.77885327377434e-07 0.0
3.125 2.085725466794976e-07 3.7181668795904896e-06 0.0 7.773647515384869e-08 7.206557663328302e-07 0.0
3.375 1.5386598881409373e-07 4.1041744100262976e-06 0.0 6.925141245513436e-08 6.534812475764525e-07 0.0
3.625 1.1271807206408833e-07 4.281881472462156e-06 0.0 5.440276892948244e-08 6.036201479737931e-07 0.0
3.875 8.198420101279696e-08 3.855947741745254e-06 0.0 4.8034369346144944e-08 5.310875404605428e-07 0.0
4.125 6.161375705767554e-08 2.9536712098213224e-06 0.0 3.848671610255517e-08 4.679751917491785e-07 0.0
4.375 4.8252280916646917e-08 2.0461554243335735e-06 0.0 3.1588785096144295e-08 4.077602146083573e-07 0.0
4.625 3.81939991281788e-08 1.3914209625126247e-06 0.0 2.8826750544860604e-08 3.620910077176186e-07 0.0
4.875 3.1589085532033196e-08 9.551033375894825e-07 0.0 2.3505398326911266e-08 3.2967548932678946e-07 0.0
5.125 2.69742187563913e-08 7.087930888458245e-07 0.0 2.110153292306532e-08 2.9928529060254836e-07 0.0
5.375 2.223213504485693e-08 5.474371471279513e-07 0.0 1.722739669229642e-08 2.6048004962184017e-07 0.0
5.625 1.917894932690849e-08 4.1884319497393447e-07 0.0 1.4168083641016914e-08 2.3369655137171264e-07 0.0
5.875 1.634642746153059e-08 3.2817602571761674e-07 0.0 1.1906172243580195e-08 1.9352857537809087e-07 0.0
6.125 1.3252178346143722e-08 2.711546620507289e-07 0.0 1.066955058973741e-08 1.708021071538155e-07 0.0
6.375 1.0993247993580811e-08 2.2358711266581757e-07 0.0 9.059991608968696e-09 1.5551588719232747e-07 0.0
6.625 9.048642384610863e-09 1.7392699292243224e-07 0.0 7.643450455125628e-09 1.3607494063460344e-07 0.0
6.875 7.40033828205126e-09 1.4359882238401504e-07 0.0 6.316921320513582e-09 1.2019656192953972e-07 0.0
7.125 6.139532012822038e-09 1.1771171169202123e-07 0.0 5.2195324102558414e-09 1.0690804857056918e-07 0.0
7.375 5.2914280128211225e-09 9.884462253811335e-08 0.0 5.203649711538985e-09 9.754288596787908e-08 0.0
7.625 4.101213435900674e-09 8.890719566632954e-08 0.0 4.297495333331206e-09 8.619097640389284e-08 0.0
7.875 3.2073239166724134e-09 7.158998238443242e-08 0.0 3.861811583334797e-09 7.792860553207479e-08 0.0
8.125 3.113237326924723e-09 6.315256399975263e-08 0.0 3.046777621796695e-09 6.961056626273918e-08 0.0
8.375 3.067679679485792e-09 5.042862530758429e-08 0.0 2.5555629679495864e-09 6.272554785256563e-08 0.0
8.625 2.218569288462655e-09 4.658679215367809e-08 0.0 1.9488335897453556e-09 5.473447023714845e-08 0.0
8.875 1.8266524102547322e-09 3.9293617153611776e-08 0.0 2.039141756409466e-09 5.0565865269194e-08 0.0
9.125 1.815022346155466e-09 3.476931958968851e-08 0.0 1.7445827051283124e-09 4.6156068410330674e-08 0.0
9.375 1.17446529487091e-09 3.0444245563876655e-08 0.0 1.3359745320528844e-09 4.336931845527953e-08 0.0
9.625 1.1921169679510022e-09 2.603836020507056e-08 0.0 1.3083172371813874e-09 3.838009364107945e-08 0.0
9.875 8.146639038464045e-10 2.2855178487073656e-08 0.0 1.151162980770728e-09 3.529002043596628e-08 0.0
10.125 6.981432115392655e-10 2.006879400000012e-08 0.0 9.623399551308067e-10 3.41552194807758e-08 0.0
10.375 8.629255512832858e-10 1.734565251268515e-08 0.0 7.395321794876464e-10 3.120627807055268e-08 0.0
10.625 6.091870833328144e-10 1.6833449666521852e-08 0.0 6.989360961545495e-10 3.207502859618554e-08 0.0
10.875 5.334347628211251e-10 1.3899129820606898e-08 0.0 7.773565705131937e-10 2.7155033903891908e-08 0.0
11.125 4.787039487207036e-10 1.1140174205044682e-08 0.0 3.7070330128258344e-10 2.2670963044897434e-08 0.0
11.375 2.7785442307532565e-10 8.856621307542535e-09 0.0 6.346892948716396e-10 2.1990294044892437e-08 0.0
11.625 3.532339487185128e-10 8.697910076915522e-09 0.0 3.4787580769413725e-10 1.9807056012840574e-08 0.0
11.875 1.9804775641039897e-10 9.012529358931338e-09 0.0 3.0850255128244666e-10 1.9018914128266992e-08 0.0
12.125 2.2867430769155084e-10 7.694642281902506e-09 0.0 2.7506749358992017e-10 1.595334702562338e-08 0.0
12.375 1.7522461538587906e-10 6.0617654102637294e-09 0.0 3.1001401282104005e-10 1.768763798721076e-08 0.0
12.625 1.280469487189293e-10 6.1574145128885475e-09 0.0 2.2218911538487713e-10 1.7937163628245706e-08 0.0
12.875 2.2071419230610594e-10 4.490318718036127e-09 0.0 1.7069211538537225e-10 1.5008073147435214e-08 0.0
13.125 1.1156846153791903e-10 4.061204974203057e-09 0.0 2.3395028205152043e-10 1.4397248083362858e-08 0.0
13.375 6.37415384621069e-11 4.43159530778706e-09 0.0 1.8857496795014875e-10 1.0123390378218478e-08 0.0
13.625 3.321687179532059e-11 4.725091615231155e-09 0.0 1.4599962179492535e-10 1.1053261756425363e-08 0.0
13.875 9.58557435883138e-11 4.177910102620176e-09 0.0 1.8584051282032301e-10 9.180540923065146e-09 0.0
14.125 1.1379989743816636e-10 3.835447102496295e-09 0.0 1.2557860897480238e-10 9.429531769208346e-09 0.0
14.375 1.0798376923133778e-10 2.3782081794870326e-09 0.0 1.310078397443762e-10 7.567204705121659e-09 0.0
14.625 5.62161025636197e-11 2.193478179418531e-09 0.0 1.5900345512822556e-10 7.407284871805146e-09 0.0
14.875 8.214305128056867e-11 1.9548039487029406e-09 0.0 1.1852216666714173e-10 7.344577128171482e-09 0.0
15.125 7.243605128252016e-11 1.760262564290578e-09 0.0 5.68078205131131e-11 7.130208974368891e-09 0.0
15.375 7.115146153837272e-11 1.6430463589071215e-09 0.0 8.907188461544291e-11 7.562029948719197e-09 0.0
15.625 1.1678343589819674e-10 1.723830897362548e-09 0.0 8.420712179592538e-11 6.673865897435468e-09 0.0
15.875 2.1212153846037092e-11 1.6976853076545312e-09 0.0 8.416948717890769e-11 6.15647123074724e-09 0.0
16.125 3.8277820513870037e-11 1.5924905128307867e-09 0.0 1.1905148718071632e-10 4.7173129294817e-09 0.0
16.375 1.4792948717853318e-11 1.0490104101665808e-09 0.0 4.5289871795387243e-11 4.53954046155205e-09 0.0
16.625 1.794871794797543e-11 1.2297104359099142e-09 0.0 7.817133974355925e-11 3.867431076911643e-09 0.0
16.875 2.179487179518021e-11 1.0438184872658615e-09 0.0 8.036716666711872e-11 4.030076256435547e-09 0.0
17.125 0.0 9.575097435852303e-10 0.0 7.587975641065706e-11 3.298648512827418e-09 0.0
17.375 2.6690000000891326e-11 1.5489707691951522e-09 0.0 7.074780128266939e-11 2.529282000000529e-09 0.0
17.625 5.351687179484333e-11 8.892401282553988e-10 0.0 7.062435897421776e-11 2.754322153829974e-09 0.0
17.875 1.2237794872049378e-11 6.27157692369585e-10 0.0 5.448717948710349e-11 4.320705743627315e-09 0.0
18.125 0.0 3.393287177936785e-10 0.0 6.365069871861048e-11 2.976871692306573e-09 0.0
18.375 8.974358973987714e-12 3.2244576930393065e-10 0.0 8.302679487165565e-11 1.8910383589706894e-09 0.0
18.625 0.0 2.5466487176429436e-10 0.0 9.46428782046599e-11 1.5736594359148839e-09 0.0
18.875 0.0 4.2815012825251145e-10 0.0 4.93152051283582e-11 1.2285811794857581e-09 0.0
19.125 8.974358973987714e-12 5.070947435830558e-10 0.0 0.0 1.4307923076986888e-09 0.0
19.375 0.0 5.207960256624344e-10 0.0 3.0128205127684783e-11 1.798786358986294e-09 0.0
19.625 0.0 1.199156410562792e-10 0.0 0.0 1.537970666660028e-09 0.0
19.875 0.0 1.2618346146610337e-10 0.0 2.1432564102584462e-11 1.4999737436285562e-09 0.0
20.125 0.0 7.287974358120147e-11 0.0 1.4743589743524337e-11 1.0741285640884085e-09 0.0
20.375 0.0 1.5034525642672325e-10 0.0 1.5796724358984736e-11 1.3541207179537142e-09 0.0
20.625 8.97435897568178e-12 1.611441025647746e-10 0.0 2.564102564238499e-12 1.4236749743782185e-09 0.0
20.875 0.0 1.2470423082838397e-10 0.0 1.4743589743524337e-11 1.2581931794987313e-09 0.0
21.125 0.0 1.3293897433612825e-10 0.0 5.4487179486679976e-11 7.520905641024639e-10 0.0
21.375 0.0 9.595666671186401e-11 0.0 1.4743589743947854e-11 8.416738461384079e-10 0.0
21.625 0.0 1.8491153833816165e-10 0.0 3.0128205127684783e-11 5.726262051336528e-10 0.0
21.875 0.0 1.5251499997821771e-10 0.0 0.0 5.252715384504968e-10 0.0
22.125 0.0 9.245576927750104e-11 0.0 2.051282051306096e-11 6.682590256574779e-10 0.0
22.375 0.0 1.4792923082231763e-10 0.0 0.0 7.028335384387865e-10 0.0
22.625 0.0 3.698230767847435e-11 0.0 0.0 6.840529230838117e-10 0.0
22.875 0.0 3.1311666692616924e-11 0.0 1.474358974310082e-11 4.755147179605259e-10 0.0
23.125 0.0 0.0 0.0 1.4743589743947854e-11 3.197648717941917e-10 0.0
23.375 0.0 2.564102559833928e-11 0.0 1.474358974310082e-11 4.589405128038694e-10 0.0
23.625 0.0 6.410256413137347e-11 0.0 1.4743589743524337e-11 3.4852569230159683e-10 0.0
23.875 0.0 3.846153847882408e-11 0.0 0.0 4.0208697437945414e-10 0.0
24.125 0.0 2.5641025652549387e-11 0.0 0.0 4.3645174360197863e-10 0.0
24.375 0.0 2.5641025652549387e-11 0.0 0.0 2.7153923073009335e-10 0.0
24.625 0.0 3.846153842461397e-11 0.0 0.0 4.836952307733572e-10 0.0
24.875 0.0 2.564102559833928e-11 0.0 1.4743589743524337e-11 3.7459435900388804e-10 0.0
25.125 0.0 1.2820512826274694e-11 0.0 1.4743589743524337e-11 1.9031333334338513e-10 0.0
25.375 0.0 2.5641025652549387e-11 0.0 0.0 1.846153845980669e-10 0.0
25.625 0.0 7.692307690343805e-11 0.0 0.0 5.641025640308259e-11 0.0
25.875 0.0 1.1538461543647224e-10 0.0 0.0 5.641025640308259e-11 0.0
26.125 0.0 5.1282051305098775e-11 0.0 0.0 2.307692307780768e-10 0.0
26.375 0.0 7.692307690343805e-11 0.0 0.0 5.128205129154625e-11 0.0
26.625 0.0 6.410256407716336e-11 0.0 0.0 5.641025640308259e-11 0.0
26.875 0.0 2.0512820505776477e-10 0.0 0.0 0.0 0.0
27.125 0.0 1.0256410261019755e-10 0.0 0.0 1.5897435897262256e-10 0.0
27.375 0.0 1.0256410250177733e-10 0.0 0.0 5.128205127799372e-11 0.0
27.625 0.0 1.4102564098060141e-10 0.0 0.0 5.128205129154625e-11 0.0
27.875 0.0 2.3076923081873438e-10 0.0 0.0 1.3333333332007317e-10 0.0
28.125 0.0 6.410256413137347e-11 0.0 0.0 5.128205129154625e-11 0.0
28.375 0.0 1.4102564098060141e-10 0.0 0.0 5.128205129154625e-11 0.0
28.625 0.0 8.974358978392286e-11 0.0 0.0 2.5641025625444333e-11 0.0
28.875 0.0 0.0 0.0 0.0 5.128205129154625e-11 0.0
29.125 0.0 0.0 0.0 0.0 5.641025643018764e-11 0.0
29.375 0.0 0.0 0.0 0.0 5.1282051250888666e-11 0.0
29.625 0.0 0.0 0.0 0.0 5.641025644374017e-11 0.0
29.875 0.0 0.0 0.0 0.0 8.717948715361579e-11 0.0
30.125 0.0 0.0 0.0 0.0 7.692307691699058e-11 0.0
30.375 0.0 0.0 0.0 0.0 7.692307693054311e-11 0.0
30.625 0.0 0.0 0.0 0.0 5.6410256416635114e-11 0.0
30.875 0.0 0.0 0.0 0.0 2.5641025652549387e-11 0.0
31.125 0.0 0.0 0.0 0.0 5.128205127799372e-11 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_neutrino_62.72mrad_final.txt <==
0.125 1.5653102806559505e-06 0.0001329451227571621 0.0 3.533492483968257e-07 2.080151142383004e-05 0.0
0.375 1.265327264508486e-06 0.00012622456223378639 0.0 3.285030376243477e-07 1.3109320554427504e-05 0.0
0.625 6.706550800003404e-07 2.471786410566517e-05 0.0 2.859351216349464e-07 7.052809082655053e-06 0.0
0.875 5.064833860953478e-07 8.536910235132128e-06 0.0 2.591485196031831e-07 4.302430450967141e-06 0.0
1.125 5.041925786667133e-07 4.635720811823273e-06 0.0 2.4900642825926545e-07 2.9007647412475303e-06 0.0
1.375 4.79582920761948e-07 3.3688155736321334e-06 0.0 2.2800664293121715e-07 2.03460963971645e-06 0.0
1.625 4.349206962328218e-07 2.666327951109809e-06 0.0 2.0688322870899603e-07 1.5609553040721e-06 0.0
1.875 3.763969198518812e-07 2.5530624254917244e-06 0.0 1.7063580004761464e-07 1.2157080668237009e-06 0.0
2.125 3.0743701367198525e-07 2.7343229358253837e-06 0.0 1.428725134232726e-07 9.984170271675928e-07 0.0
2.375 2.50309191026496e-07 2.9089484916038685e-06 0.0 1.2023215249206927e-07 8.514296875488839e-07 0.0
2.625 1.8266639291007848e-07 3.3374273173178274e-06 0.0 9.711176408465776e-08 7.653253600360156e-07 0.0
2.875 1.213027783068806e-07 3.96266745763006e-06 0.0 8.02390379947082e-08 6.582385982641586e-07 0.0
3.125 8.233098042328542e-08 4.149501995752208e-06 0.0 6.891772290476418e-08 6.108883125392046e-07 0.0
3.375 6.046019489947436e-08 3.526470166344774e-06 0.0 4.873036879893132e-08 5.464693390151801e-07 0.0
3.625 4.344781862434365e-08 2.258099807730214e-06 0.0 4.2357343756606e-08 4.95271123190062e-07 0.0
3.875 3.413979473015887e-08 1.289471339894219e-06 0.0 3.6957837550255125e-08 4.3899871265025696e-07 0.0
4.125 2.8088662264555017e-08 7.242632726612826e-07 0.0 3.019009655026247e-08 3.8702446158126065e-07 0.0
4.375 2.131371889946864e-08 5.145697772065516e-07 0.0 2.1887877756604684e-08 3.1270420343819014e-07 0.0
4.625 1.72971453121697e-08 3.9365067333341783e-07 0.0 1.8981974687823565e-08 2.9057677280850845e-07 0.0
4.875 1.4351478582011354e-08 2.9015483604222063e-07 0.0 1.7934558767187035e-08 2.540284115015734e-07 0.0
5.125 1.2300851026455897e-08 2.2279204870361393e-07 0.0 1.4587790698409797e-08 2.2154314008893138e-07 0.0
5.375 9.427789587303184e-09 1.956484820741719e-07 0.0 1.1566437920632629e-08 1.8939082434304326e-07 0.0
5.625 7.949506264547206e-09 1.4285009561354478e-07 0.0 9.832734608460024e-09 1.6293228633277148e-07 0.0
5.875 7.090685629627002e-09 1.1682774990478964e-07 0.0 8.477811238095543e-09 1.3205603577723303e-07 0.0
6.125 5.092559724863658e-09 9.030617277767678e-08 0.0 6.7185910264537596e-09 1.2115891998378849e-07 0.0
6.375 4.123177756613236e-09 7.505529682017096e-08 0.0 6.150994264548233e-09 1.0249634476172545e-07 0.0
6.625 3.851440402114605e-09 5.865665608995518e-08 0.0 6.627855121693225e-09 9.324983018509103e-08 0.0
6.875 3.5025535449702993e-09 5.222953590472033e-08 0.0 3.871818275127443e-09 7.404447250266579e-08 0.0
7.125 3.198730539682464e-09 4.040904869837556e-08 0.0 4.14493677777704e-09 6.25372665184927e-08 0.0
7.375 1.7924526984107122e-09 4.033070834908543e-08 0.0 3.433047037036476e-09 5.679166874069546e-08 0.0
7.625 1.5692784126963242e-09 3.812045541284458e-08 0.0 2.6656879100519156e-09 4.690258162430084e-08 0.0
7.875 1.2616208677238442e-09 3.136039516396169e-08 0.0 2.176637714286381e-09 4.341646702113347e-08 0.0
8.125 1.4945264973520732e-09 2.114042632796057e-08 0.0 2.5863302592564035e-09 3.9338745185158895e-08 0.0
8.375 1.1051129312108615e-09 1.5312447031754026e-08 0.0 1.6782254867699485e-09 3.7270394931231e-08 0.0
8.625 7.935173756601132e-10 1.495543809528887e-08 0.0 2.1756451216930268e-09 3.734694916935873e-08 0.0
8.875 9.437345396793128e-10 1.4399876709005749e-08 0.0 1.3552821851841581e-09 3.3593069322809485e-08 0.0
9.125 5.585800634907677e-10 1.2909303941739583e-08 0.0 1.0927982222205797e-09 2.868040750267256e-08 0.0
9.375 6.806999999971693e-10 1.0491937296394638e-08 0.0 1.1784529312147452e-09 2.5738273544959663e-08 0.0
9.625 2.9331695238068105e-10 8.955801185123614e-09 0.0 8.002109470914418e-10 2.2062980888917175e-08 0.0
9.875 3.963267936500097e-10 6.784660005251103e-09 0.0 1.319568650794613e-09 1.985927215344518e-08 0.0
10.125 2.579387936490281e-10 6.5197616509141826e-09 0.0 7.264232486779431e-10 2.2075880968250913e-08 0.0
10.375 2.6463515343785665e-10 5.111583439073447e-09 0.0 8.380689365118989e-10 1.6980889206319894e-08 0.0
10.625 3.12583682538547e-10 4.1511599682859945e-09 0.0 4.5141920635024223e-10 1.8136775259289467e-08 0.0
10.875 2.118340317433626e-10 3.462268444544888e-09 0.0 5.41869317462e-10 1.7268854306856023e-08 0.0
11.125 1.113379047609409e-10 3.700699402031226e-09 0.0 3.1151821164122215e-10 1.752587873012578e-08 0.0
11.375 1.7316063491605387e-11 3.956595005295306e-09 0.0 3.786536296309215e-10 1.4129557417925172e-08 0.0
11.625 5.895699470889314e-11 3.0588328465736177e-09 0.0 4.390194444447628e-10 1.664310404230385e-08 0.0
11.875 4.5887492062733593e-11 2.7751699576599245e-09 0.0 1.3071250793837192e-10 1.7587621163936808e-08 0.0
12.125 4.5887492063580626e-11 2.649247857113707e-09 0.0 2.0305029100607154e-10 1.3169743449671341e-08 0.0
12.375 7.370603174459468e-11 1.975894751309916e-09 0.0 2.2507981481693492e-10 1.3003243978817439e-08 0.0
12.625 0.0 1.6239134392119318e-09 0.0 2.146244656103234e-10 1.0302077290978207e-08 0.0
12.875 4.973549206313966e-11 1.4080074073894236e-09 0.0 2.875551058211854e-10 1.0394464888875709e-08 0.0
13.125 0.0 1.171638010514977e-09 0.0 1.7934147619338379e-10 8.586400338609908e-09 0.0
13.375 0.0 1.528426878333669e-09 0.0 9.442076719616346e-11 9.238835386248087e-09 0.0
13.625 0.0 1.5975693122452332e-09 0.0 1.8695666666927144e-10 8.030276190453553e-09 0.0
13.875 8.658031746649726e-12 6.547693121744004e-10 0.0 1.350933809530026e-10 8.312349164034069e-09 0.0
14.125 0.0 8.739843386225236e-10 0.0 1.5997258201293506e-10 7.452685798922882e-09 0.0
14.375 8.658031745802694e-12 1.0352529100903646e-09 0.0 1.2839904232920531e-10 6.548285671949955e-09 0.0
14.625 2.7981735450507083e-11 9.369354497432668e-10 0.0 6.211190476300367e-12 5.395978581993377e-09 0.0
14.875 0.0 5.143985185181686e-10 0.0 2.31789195770517e-10 6.424955597918495e-09 0.0
15.125 0.0 5.480522750575013e-10 0.0 3.5714333333890794e-11 5.6209125079436815e-09 0.0
15.375 0.0 5.212950265139245e-10 0.0 8.54038571434467e-11 5.639261714293999e-09 0.0
15.625 0.0 3.465083597657681e-10 0.0 1.0859219047785104e-10 4.018218962941042e-09 0.0
15.875 0.0 6.072241269918302e-10 0.0 7.870951852049645e-11 4.791485671973967e-09 0.0
16.125 0.0 2.909788359155459e-10 0.0 1.625950529115669e-10 5.075457312176085e-09 0.0
16.375 0.0 5.17298836036871e-10 0.0 7.919266666756985e-11 4.5291729100895364e-09 0.0
16.625 0.0 2.4710539685409913e-10 0.0 3.3333333334253457e-11 2.739788910067348e-09 0.0
16.875 0.0 4.546869840815933e-10 0.0 7.681166666750899e-11 2.35391318518022e-09 0.0
17.125 0.0 4.905106878397986e-10 0.0 6.904766666772073e-11 2.3542232804050003e-09 0.0
17.375 0.0 8.804146032007076e-10 0.0 9.093333333397996e-11 2.1275446772573868e-09 0.0
17.625 0.0 7.137849735100801e-10 0.0 3.3333333334253457e-11 2.2340306454938933e-09 0.0
17.875 0.0 5.008351323184008e-10 0.0 7.919266666756985e-11 1.8922387301669027e-09 0.0
18.125 0.0 2.2820359783706085e-10 0.0 3.3333333334253457e-11 2.27804804233127e-09 0.0
18.375 0.0 6.046857144777901e-11 0.0 1.0238100000197419e-10 1.3060712380857063e-09 0.0
18.625 0.0 9.265396826510508e-11 0.0 6.904766666772073e-11 1.3998761904846597e-09 0.0
18.875 0.0 1.336812698840735e-10 0.0 1.4047633333550232e-10 8.282960846611558e-10 0.0
19.125 0.0 1.1554074076615059e-10 0.0 1.1252600000097627e-10 8.180553227280386e-10 0.0
19.375 0.0 6.176931210445658e-11 0.0 6.904766666814425e-11 6.492602751679817e-10 0.0
19.625 0.0 5.2048677217156336e-11 0.0 6.66666666680834e-11 5.793109417873013e-10 0.0
19.875 0.0 1.4470264553647152e-10 0.0 6.904766666772073e-11 3.7332427512586693e-10 0.0
20.125 0.0 1.5442328042377176e-10 0.0 1.0714300000167238e-10 2.7273066667739005e-10 0.0
20.375 0.0 1.5442328047798187e-10 0.0 0.0 4.3143741799088996e-10 0.0
20.625 0.0 7.321269843629449e-11 0.0 3.333333333382994e-11 3.505043809446523e-10 0.0
20.875 0.0 1.4470264548226142e-10 0.0 0.0 2.1685917461994417e-10 0.0
21.125 0.0 8.46560846597122e-11 0.0 6.904766666814425e-11 1.6839216929491127e-10 0.0
21.375 0.0 0.0 0.0 0.0 5.166933334909817e-11 0.0
21.625 0.0 0.0 0.0 3.333333333382994e-11 2.1498497354891215e-10 0.0
21.875 0.0 0.0 0.0 0.0 1.1163403173055936e-10 0.0
22.125 0.0 0.0 0.0 0.0 2.667842116519563e-10 0.0
22.375 0.0 4.23280423298561e-11 0.0 0.0 4.5312050792544693e-10 0.0
22.625 0.0 4.23280423298561e-11 0.0 3.5714333333890794e-11 3.8216846560187173e-10 0.0
22.875 0.0 0.0 0.0 6.904766666814425e-11 6.13025185220448e-11 0.0
23.125 0.0 0.0 0.0 3.571433333346728e-11 1.0946878309153665e-10 0.0
23.375 0.0 4.23280423298561e-11 0.0 0.0 2.5396825389782142e-11 0.0
23.625 0.0 2.116402116492805e-11 0.0 0.0 1.050900317288439e-10 0.0
23.875 0.0 0.0 0.0 0.0 6.13025185220448e-11 0.0
24.125 0.0 0.0 0.0 0.0 2.6272507932210976e-11 0.0
24.375 0.0 0.0 0.0 0.0 1.1384753438646675e-10 0.0
24.625 0.0 0.0 0.0 0.0 1.9266505821020474e-10 0.0
24.875 0.0 0.0 0.0 0.0 5.254501586442195e-11 0.0
25.125 0.0 0.0 0.0 0.0 2.671038306848025e-10 0.0
25.375 0.0 0.0 0.0 0.0 7.881752381018545e-11 0.0
25.625 0.0 0.0 0.0 0.0 1.8390755555258188e-10 0.0
25.875 0.0 0.0 0.0 0.0 1.444987936407129e-10 0.0
26.125 0.0 0.0 0.0 6.666666666850691e-11 8.319627513222062e-11 0.0
26.375 0.0 0.0 0.0 0.0 2.233163174780034e-10 0.0
26.625 0.0 0.0 0.0 0.0 1.6201379891530102e-10 0.0
26.875 0.0 0.0 0.0 0.0 1.9266505821020474e-10 0.0
27.125 0.0 0.0 0.0 0.0 1.9266505821020474e-10 0.0
27.375 0.0 0.0 0.0 0.0 3.546788571119532e-10 0.0
27.625 0.0 0.0 0.0 0.0 2.408313227525915e-10 0.0
27.875 0.0 0.0 0.0 0.0 0.0 0.0
28.125 0.0 0.0 0.0 0.0 0.0 0.0
28.375 0.0 0.0 0.0 3.333333333382994e-11 0.0 0.0
28.625 0.0 0.0 0.0 0.0 0.0 0.0
28.875 0.0 0.0 0.0 0.0 0.0 0.0
29.125 0.0 0.0 0.0 0.0 0.0 0.0
29.375 0.0 0.0 0.0 0.0 0.0 0.0
29.625 0.0 0.0 0.0 0.0 0.0 0.0
29.875 0.0 0.0 0.0 0.0 0.0 0.0
30.125 0.0 0.0 0.0 0.0 0.0 0.0
30.375 0.0 0.0 0.0 0.0 0.0 0.0
30.625 0.0 0.0 0.0 0.0 0.0 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_0mrad_final.txt <==
0.125 5.559593786666648e-07 3.872130730533331e-05 0.0 4.016007546666672e-07 3.219292061766669e-05 0.0
0.375 6.500205116666728e-07 3.6480155376666526e-05 0.0 3.096209779999993e-07 1.548501757600004e-05 0.0
0.625 6.651875986666701e-07 4.0521062651333124e-05 0.0 2.8167091500000047e-07 1.229982444066664e-05 0.0
0.875 6.451653506666662e-07 3.08778678833333e-05 0.0 2.309478726666666e-07 1.0171224893999983e-05 0.0
1.125 6.850322653333344e-07 2.9063348800666833e-05 0.0 2.4653157333333474e-07 1.0890102288666807e-05 0.0
1.375 7.296100119999988e-07 4.170668694800073e-05 0.0 2.3612160600000252e-07 8.09825772233317e-06 0.0
1.625 8.078046803333136e-07 6.706488967066801e-05 0.0 2.1505726233333334e-07 7.511407557999708e-06 0.0
1.875 8.809394316666394e-07 0.00010223796884500317 0.0 2.026221446666639e-07 7.3050164846664815e-06 0.0
2.125 9.091045573333115e-07 0.0001396143871096701 0.0 2.0834688499999737e-07 6.772830911665179e-06 0.0
2.375 9.234396873333371e-07 0.00017065443294933178 0.0 1.9982921833332703e-07 6.406959556998047e-06 0.0
2.625 9.379973583333567e-07 0.00019396118530198825 0.0 2.1067446299999509e-07 6.053513892998499e-06 0.0
2.875 9.317238316667035e-07 0.00020827587365198155 0.0 1.972476766666625e-07 6.460605909999165e-06 0.0
3.125 9.118162500000523e-07 0.0002106377502453184 0.0 1.8818236033333215e-07 5.254435528332448e-06 0.0
3.375 8.844118233333885e-07 0.00020736149487365647 0.0 1.8598881933333435e-07 5.273140354000071e-06 0.0
3.625 8.782839860000185e-07 0.00020212017528789756 0.0 1.9523265266666588e-07 4.744112601999198e-06 0.0
3.875 8.343576376667017e-07 0.00019366773788251747 0.0 1.84378643333335e-07 4.724906053666479e-06 0.0
4.125 8.168784653334505e-07 0.00018342386279286043 0.0 1.836163496666693e-07 4.463180360999696e-06 0.0
4.375 7.780345180002508e-07 0.00017392774837089904 0.0 1.8291553733333829e-07 3.982242890666053e-06 0.0
4.625 7.735366910002495e-07 0.00016448670710828223 0.0 1.74720929000007e-07 3.7343969946663634e-06 0.0
4.875 7.303784273335722e-07 0.00015451607962633758 0.0 1.758105763333459e-07 3.4421922076661364e-06 0.0
5.125 6.94355516333529e-07 0.00014725855319839415 0.0 1.7442263866667987e-07 3.5670569289994935e-06 0.0
5.375 6.71266907000195e-07 0.00013701734315540656 0.0 1.5791574566668825e-07 3.08537919966581e-06 0.0
5.625 6.443010200001853e-07 0.00012784960138442032 0.0 1.5920642166670852e-07 2.825242276665392e-06 0.0
5.875 6.275146053335682e-07 0.00011871201962116622 0.0 1.5708167266671504e-07 2.679191934999394e-06 0.0
6.125 6.053751013336492e-07 0.00011027498522318477 0.0 1.4414904100004864e-07 2.9513503616652504e-06 0.0
6.375 5.807797500002804e-07 0.00010084237362482104 0.0 1.4848174933338974e-07 2.8814270363316857e-06 0.0
6.625 5.603583143335751e-07 9.244138932944321e-05 0.0 1.4592969833339354e-07 2.3675569769986474e-06 0.0
6.875 5.440164626669233e-07 8.505408680074345e-05 0.0 1.3841318433338856e-07 2.338674183998183e-06 0.0
7.125 5.252760223335695e-07 7.722112265643637e-05 0.0 1.3743194033338113e-07 2.2242328889983127e-06 0.0
7.375 5.062472816669158e-07 7.073842763276371e-05 0.0 1.252055386667179e-07 1.9102058466648143e-06 0.0
7.625 4.924119616668888e-07 6.434711612805181e-05 0.0 1.2479066000006825e-07 2.147461971330905e-06 0.0
7.875 4.76977775666887e-07 5.829172103536274e-05 0.0 1.227935783333906e-07 1.7045792246649452e-06 0.0
8.125 4.6243899033355585e-07 5.2453712005348825e-05 0.0 1.2237067466672252e-07 1.6378716159976643e-06 0.0
8.375 4.5453908433355856e-07 4.765863635633515e-05 0.0 1.1368449200006219e-07 1.4816928969980329e-06 0.0
8.625 4.370044406668718e-07 4.305656347464593e-05 0.0 1.1220457266672295e-07 1.6275492926647148e-06 0.0
8.875 4.2814559266689316e-07 3.881479157495822e-05 0.0 1.0731492400006199e-07 1.4453383503310806e-06 0.0
9.125 4.1138958100020095e-07 3.519324178430112e-05 0.0 1.0586067533339797e-07 1.346294176664335e-06 0.0
9.375 4.0703639333353856e-07 3.16221512869962e-05 0.0 1.0015313433339126e-07 1.2953077893319517e-06 0.0
9.625 3.8846535233353813e-07 2.8686316844672884e-05 0.0 9.827872466672577e-08 1.1920009026649987e-06 0.0
9.875 3.862535603335227e-07 2.597174215701343e-05 0.0 9.878309500004997e-08 1.084970966664376e-06 0.0
10.125 3.7695418966685263e-07 2.3353943052362158e-05 0.0 9.506776433339186e-08 1.2024659459979102e-06 0.0
10.375 3.710446486668645e-07 2.1298767962698965e-05 0.0 8.959054033339127e-08 9.785107323313487e-07 0.0
10.625 3.551805516668613e-07 1.9288961932028073e-05 0.0 8.937911600005717e-08 1.0292277516643362e-06 0.0
10.875 3.402569336668609e-07 1.7492151468021314e-05 0.0 8.525749700005774e-08 9.26208596997881e-07 0.0
11.125 3.281189403335522e-07 1.6056111620359192e-05 0.0 8.173809566672358e-08 8.525648449982733e-07 0.0
11.375 3.173546306668738e-07 1.4611989312004157e-05 0.0 7.66055166667254e-08 8.003331656648079e-07 0.0
11.625 3.1364883166685935e-07 1.3363117652342472e-05 0.0 7.96231343333908e-08 7.870135686651575e-07 0.0
11.875 3.023850270002201e-07 1.2349889235672117e-05 0.0 7.411483900005421e-08 7.588186629982948e-07 0.0
12.125 2.9545443300020175e-07 1.1334145494678802e-05 0.0 6.925227966672306e-08 8.145601559982963e-07 0.0
12.375 2.828514900001841e-07 1.0442234430686932e-05 0.0 6.70231420000532e-08 6.811969289978643e-07 0.0
12.625 2.7685019133352187e-07 9.485483013680317e-06 0.0 6.398948166672166e-08 6.298200956647549e-07 0.0
12.875 2.5944751533350154e-07 8.851487845353348e-06 0.0 5.973443500005179e-08 6.833255253316727e-07 0.0
13.125 2.597146730001673e-07 8.176406594012295e-06 0.0 5.638990933338595e-08 6.129567843310305e-07 0.0
13.375 2.470592706668652e-07 7.680617387673463e-06 0.0 5.616128066672137e-08 5.956901179979756e-07 0.0
13.625 2.405915856668514e-07 7.092888618016185e-06 0.0 5.5451850666714215e-08 4.32543417331748e-07 0.0
13.875 2.3420230966685382e-07 6.734029186337802e-06 0.0 5.306422833338519e-08 4.978492113315097e-07 0.0
14.125 2.298032983334987e-07 6.24852772301062e-06 0.0 5.0088711333380286e-08 5.510884253315934e-07 0.0
14.375 2.2023217500019435e-07 5.890191628001376e-06 0.0 4.9024830666715246e-08 5.818360269982674e-07 0.0
14.625 2.135151503335233e-07 5.597048895009983e-06 0.0 4.850237666672566e-08 4.605451743316014e-07 0.0
14.875 2.0936479866686444e-07 5.269888380002828e-06 0.0 4.310893966671486e-08 4.699087189987154e-07 0.0
15.125 2.0001514166682877e-07 4.995650138005757e-06 0.0 4.459018733338671e-08 4.993957693317727e-07 0.0
15.375 1.9631713566683784e-07 4.748407044670271e-06 0.0 4.185033833338415e-08 4.447276296650415e-07 0.0
15.625 1.9161184866685696e-07 4.493124312671647e-06 0.0 3.9697593333385255e-08 3.9289854066528623e-07 0.0
15.875 1.820091846668542e-07 4.325575707671107e-06 0.0 3.737388700004795e-08 3.4002721866499834e-07 0.0
16.125 1.7182534933351005e-07 4.204003796333747e-06 0.0 3.771858400004928e-08 2.9613256566520365e-07 0.0
16.375 1.6973621433350621e-07 3.968190889334748e-06 0.0 3.502483800004847e-08 3.4931387299835847e-07 0.0
16.625 1.6424013666685206e-07 3.868567926672457e-06 0.0 3.434977633338197e-08 2.9175865633179494e-07 0.0
16.875 1.5934934233350647e-07 3.678578785995708e-06 0.0 3.222834100004964e-08 3.001251363318595e-07 0.0
17.125 1.466116490001743e-07 3.580132941673718e-06 0.0 3.21630856667133e-08 2.2774563733209347e-07 0.0
17.375 1.4630362133350068e-07 3.4982938923342963e-06 0.0 2.9106996000039634e-08 2.7522071399877423e-07 0.0
17.625 1.4117883900017917e-07 3.357347662331922e-06 0.0 3.064392433337931e-08 2.61225765665321e-07 0.0
17.875 1.3453213400016945e-07 3.240235117002964e-06 0.0 2.8215402666712094e-08 2.6082259499854736e-07 0.0
18.125 1.3148757966684307e-07 3.1534006066620893e-06 0.0 2.8257176333379346e-08 3.0191892666530697e-07 0.0
18.375 1.2680570033350242e-07 3.103673609333203e-06 0.0 2.6847212000044102e-08 1.9445667533228008e-07 0.0
18.625 1.215329406668454e-07 3.008562053334954e-06 0.0 2.4713630333378245e-08 2.076366746655775e-07 0.0
18.875 1.1746560466684733e-07 2.8595325140068698e-06 0.0 2.3595451666702798e-08 2.1093091399877273e-07 0.0
19.125 1.1035849700017654e-07 2.7816068953311762e-06 0.0 2.160366366670745e-08 2.0618258166548928e-07 0.0
19.375 1.0868410000018533e-07 2.7536273076722573e-06 0.0 2.1771276666706342e-08 1.7636124799886048e-07 0.0
19.625 1.0551529933350377e-07 2.6956112050028833e-06 0.0 2.1970477666707588e-08 2.3561361033215544e-07 0.0
19.875 1.016417843334997e-07 2.6724759979957977e-06 0.0 2.0141775666703498e-08 1.8719100733230942e-07 0.0
20.125 9.504913233350807e-08 2.5855321810035192e-06 0.0 1.8008095000031246e-08 1.9397583666554532e-07 0.0
20.375 8.888973633348126e-08 2.6017852986625484e-06 0.0 1.819092266670301e-08 2.1139109799894534e-07 0.0
20.625 8.810338800016354e-08 2.5236336943304516e-06 0.0 1.726420600003451e-08 1.4110518666574437e-07 0.0
20.875 8.855078733350374e-08 2.4951258086672312e-06 0.0 1.8417943000034813e-08 1.704596916657212e-07 0.0
21.125 8.091023100015066e-08 2.449460137668273e-06 0.0 1.616394400003602e-08 1.858094213324623e-07 0.0
21.375 7.876840033349606e-08 2.38333775532968e-06 0.0 1.586895400003384e-08 1.3169318433258219e-07 0.0
21.625 7.613330466681536e-08 2.343037144335487e-06 0.0 1.5309258666700484e-08 1.593137293326159e-07 0.0
21.875 7.270621200013578e-08 2.2746432676726616e-06 0.0 1.4234154000036234e-08 1.492287733327038e-07 0.0
22.125 7.057075466681336e-08 2.2286129590029513e-06 0.0 1.4229765666699722e-08 1.5599005933242434e-07 0.0
22.375 6.660957766680195e-08 2.1583553086639354e-06 0.0 1.4539444666701292e-08 1.4961588666606313e-07 0.0
22.625 6.459270166679691e-08 2.122621715000897e-06 0.0 1.3160943333362124e-08 1.6871320199923767e-07 0.0
22.875 6.286503966679004e-08 2.1112733923312962e-06 0.0 1.134261033336039e-08 1.2682936999935945e-07 0.0
23.125 6.004670433345767e-08 2.036221473000928e-06 0.0 1.1617825000026039e-08 1.356056576661208e-07 0.0
23.375 5.6266674000123474e-08 1.9855072769976723e-06 0.0 1.1939162333361904e-08 1.224027899994571e-07 0.0
23.625 5.5563659666784694e-08 1.970927651003332e-06 0.0 1.1978324666692632e-08 1.4595069199952251e-07 0.0
23.875 5.3770807666779995e-08 1.88536143266773e-06 0.0 1.0854937666689981e-08 1.4304501699943448e-07 0.0
24.125 5.1495077000116983e-08 1.8572266836667031e-06 0.0 1.0537930666692323e-08 1.3673179799961232e-07 0.0
24.375 4.9077010666770274e-08 1.8393353343340926e-06 0.0 1.0476026000023938e-08 1.1970000766622912e-07 0.0
24.625 4.650574666676039e-08 1.7770890340064113e-06 0.0 9.634482666687159e-09 8.964640966629142e-08 0.0
24.875 4.306781600008872e-08 1.7353180466680995e-06 0.0 9.634482666687159e-09 9.862781266635392e-08 0.0
25.125 4.3167816000095715e-08 1.6869577870032293e-06 0.0 8.835632000021496e-09 8.76063066662376e-08 0.0
25.375 4.280000000009385e-08 1.6300605143373254e-06 0.0 8.834482666685405e-09 1.112609676663808e-07 0.0
25.625 3.966666666676042e-08 1.5932123503328843e-06 0.0 7.333333333349413e-09 1.2212598366650226e-07 0.0
25.875 3.8634482666745666e-08 1.5696557266664177e-06 0.0 8.266666666684793e-09 1.050882983330277e-07 0.0
26.125 3.7234482666742596e-08 1.5744079816691278e-06 0.0 7.4333333333496325e-09 1.050183893328894e-07 0.0
26.375 3.420000000007499e-08 1.505126589673375e-06 0.0 7.933333333350729e-09 9.030918666640304e-08 0.0
26.625 3.3133333333405985e-08 1.4656503399971058e-06 0.0 6.766666666681504e-09 8.574201599973385e-08 0.0
26.875 3.11333333334016e-08 1.3978114430024044e-06 0.0 7.166666666682381e-09 7.707583999971889e-08 0.0
27.125 3.143333333340226e-08 1.3992705283349949e-06 0.0 5.733333333345905e-09 8.647240266640866e-08 0.0
27.375 3.020000000006622e-08 1.3598595426708021e-06 0.0 6.233333333347001e-09 8.036434933310615e-08 0.0
27.625 2.8666666666729524e-08 1.3361920440033148e-06 0.0 6.5666666666810655e-09 9.999999999989401e-08 0.0
27.875 2.8766666666729744e-08 1.285828714665642e-06 0.0 5.833333333346124e-09 8.046666666647719e-08 0.0
28.125 2.583333333338998e-08 1.2161333333400928e-06 0.0 5.300000000011621e-09 7.933333333310071e-08 0.0
28.375 2.5666666666722946e-08 1.207400000000601e-06 0.0 5.266666666678215e-09 7.099999999987108e-08 0.0
28.625 2.3366666666717903e-08 1.1675000000021737e-06 0.0 5.2333333333448085e-09 8.416666666643787e-08 0.0
28.875 2.1833333333381208e-08 1.1520333333360153e-06 0.0 4.666666666676899e-09 7.079999999980288e-08 0.0
29.125 2.2200000000048678e-08 1.1160333333358821e-06 0.0 5.366666666678434e-09 4.1599999999765956e-08 0.0
29.375 2.0200000000044293e-08 1.076799999997699e-06 0.0 4.666666666676899e-09 7.266666666669048e-08 0.0
29.625 1.8966666666708255e-08 1.0605333333408087e-06 0.0 4.333333333342835e-09 8.496666666649383e-08 0.0
29.875 1.9633333333376384e-08 1.0086000000048e-06 0.0 3.866666666675145e-09 6.936666666659515e-08 0.0
30.125 1.9366666666709132e-08 1.0069999999964482e-06 0.0 3.833333333341739e-09 5.4999999999944416e-08 0.0
30.375 1.8100000000039688e-08 9.604333333348633e-07 0.0 4.066666666675584e-09 3.1533333333226294e-08 0.0
30.625 1.6733333333370025e-08 9.474333333382365e-07 0.0 4.000000000008771e-09 8.73666666664991e-08 0.0
30.875 1.5433333333367174e-08 9.203333333363678e-07 0.0 4.200000000009209e-09 8.709999999988605e-08 0.0
31.125 1.576666666670124e-08 8.929333333330958e-07 0.0 3.300000000007236e-09 4.1433333333295436e-08 0.0
31.375 1.4833333333365859e-08 8.71066666669959e-07 0.0 2.9666666666731717e-09 4.03333333332998e-08 0.0
31.625 1.3433333333362789e-08 8.249666666694175e-07 0.0 3.5000000000076745e-09 5.5033333333216836e-08 0.0
31.875 1.5133333333366516e-08 8.09933333337752e-07 0.0 2.7000000000059203e-09 4.803333333332346e-08 0.0
32.125 1.2333333333360377e-08 7.682333333309047e-07 0.0 2.8000000000061396e-09 5.2533333333231683e-08 0.0
32.375 1.2800000000028067e-08 7.588333333303013e-07 0.0 2.833333333339546e-09 5.33999999998867e-08 0.0
32.625 1.2933333333361692e-08 7.35433333339669e-07 0.0 2.200000000004824e-09 4.1499999999948696e-08 0.0
32.875 1.19333333333595e-08 7.20566666671113e-07 0.0 1.900000000004166e-09 3.880000000000376e-08 0.0
33.125 1.1200000000024558e-08 6.992333333316614e-07 0.0 2.5666666666722946e-09 3.049999999993813e-08 0.0
33.375 1.0966666666690713e-08 6.631000000001733e-07 0.0 2.2333333333382304e-09 3.9666666666658777e-08 0.0
33.625 1.0700000000023462e-08 6.535333333312562e-07 0.0 2.4666666666720754e-09 4.3366666666727876e-08 0.0
33.875 1.0300000000022585e-08 6.29066666672437e-07 0.0 2.4000000000052625e-09 3.5866666666664e-08 0.0
34.125 1.0100000000022146e-08 6.102666666712303e-07 0.0 2.600000000005701e-09 4.746666666666233e-08 0.0
34.375 9.200000000020173e-09 6.006333333283959e-07 0.0 2.133333333338011e-09 3.5366666666656124e-08 0.0
34.625 9.100000000019954e-09 5.886000000055597e-07 0.0 2.533333333338888e-09 2.503333333328658e-08 0.0
34.875 8.20000000001798e-09 5.656000000029207e-07 0.0 2.200000000004824e-09 2.893333333336967e-08 0.0
35.125 8.500000000018638e-09 5.550666666645498e-07 0.0 2.0000000000043854e-09 3.1633333333314605e-08 0.0
35.375 7.333333333349413e-09 5.470333333344041e-07 0.0 1.9333333333375726e-09 3.403333333331987e-08 0.0
35.625 7.333333333349413e-09 5.196333333346015e-07 0.0 1.6000000000035083e-09 3.263333333333035e-08 0.0
35.875 7.300000000016007e-09 5.049666666695832e-07 0.0 1.4333333333364762e-09 4.470000000000992e-08 0.0
36.125 6.8000000000149104e-09 5.03033333336747e-07 0.0 2.0666666666711983e-09 2.5866666666669175e-08 0.0
36.375 6.233333333347001e-09 4.785000000014084e-07 0.0 1.8333333333373533e-09 4.040000000000727e-08 0.0
36.625 6.700000000014691e-09 4.6456666666708224e-07 0.0 1.266666666669444e-09 2.7366666666638582e-08 0.0
36.875 6.666666666681285e-09 4.645000000027058e-07 0.0 1.3000000000028505e-09 2.4500000000006288e-08 0.0
37.125 5.733333333345905e-09 4.447999999998911e-07 0.0 9.666666666687863e-10 2.1866666666660404e-08 0.0
37.375 5.100000000011183e-09 4.240999999976028e-07 0.0 1.3000000000028505e-09 2.1933333333313664e-08 0.0
37.625 4.966666666677557e-09 4.2349999999826554e-07 0.0 1.0000000000021927e-09 2.2033333333293555e-08 0.0
37.875 5.800000000012718e-09 4.085666666714047e-07 0.0 1.333333333336257e-09 2.0466666666616676e-08 0.0
38.125 4.633333333343493e-09 3.984333333357723e-07 0.0 1.2000000000026313e-09 2.0566666666650777e-08 0.0
38.375 5.7000000000124985e-09 3.909666666688724e-07 0.0 1.2000000000026313e-09 2.3400000000010652e-08 0.0
38.625 4.400000000009648e-09 3.646333333311852e-07 0.0 1.1666666666692248e-09 1.3733333333336342e-08 0.0
38.875 5.166666666677996e-09 3.563333333287885e-07 0.0 1.1333333333358184e-09 3.7600000000028236e-08 0.0
39.125 3.9666666666753644e-09 3.5390000000141975e-07 0.0 1.0333333333355991e-09 1.513333333332586e-08 0.0
39.375 4.666666666676899e-09 3.406666666703681e-07 0.0 7.333333333349413e-10 2.0333333333364366e-08 0.0
39.625 4.033333333342177e-09 3.2939999999870295e-07 0.0 9.000000000019734e-10 1.893333333332064e-08 0.0
39.875 4.200000000009209e-09 3.2966666666835176e-07 0.0 7.333333333349413e-10 1.0933333333357307e-08 0.0
40.125 4.300000000009429e-09 3.1203333333493233e-07 0.0 8.66666666668567e-10 1.2266666666639354e-08 0.0
40.375 3.533333333341081e-09 3.0216666666461195e-07 0.0 9.000000000019734e-10 1.8833333333340748e-08 0.0
40.625 3.466666666674268e-09 3.044000000057903e-07 0.0 5.666666666679092e-10 2.1533333333339892e-08 0.0
40.875 2.9333333333397653e-09 2.927666666657433e-07 0.0 5.000000000010964e-10 1.0833333333377416e-08 0.0
41.125 2.6333333333391075e-09 2.8180000000328775e-07 0.0 5.000000000010964e-10 1.4800000000059557e-08 0.0
41.375 2.7333333333393267e-09 2.697333333339519e-07 0.0 4.333333333342835e-10 1.4766666666678717e-08 0.0
41.625 3.366666666674049e-09 2.602666666689721e-07 0.0 7.000000000015349e-10 1.889999999999401e-08 0.0
41.875 3.0333333333399846e-09 2.5576666666526915e-07 0.0 5.000000000010964e-10 1.6166666666668234e-08 0.0
42.125 2.5000000000054818e-09 2.405000000035157e-07 0.0 7.000000000015349e-10 1.349999999999572e-08 0.0
42.375 2.7333333333393267e-09 2.4576666666706326e-07 0.0 6.000000000013156e-10 1.0733333333343316e-08 0.0
42.625 2.666666666672514e-09 2.3466666666804858e-07 0.0 4.666666666676899e-10 1.3600000000029821e-08 0.0
42.875 2.3000000000050432e-09 2.2219999999337214e-07 0.0 6.666666666681285e-10 9.46666666666032e-09 0.0
43.125 2.266666666671637e-09 2.2016666667047657e-07 0.0 6.33333333334722e-10 8.166666666650692e-09 0.0
43.375 2.533333333338888e-09 2.1643333333182246e-07 0.0 4.000000000008771e-10 9.46666666666032e-09 0.0
43.625 2.1000000000046047e-09 2.0886666667052634e-07 0.0 3.000000000006578e-10 1.2200000000040304e-08 0.0
43.875 1.900000000004166e-09 2.1016666666186234e-07 0.0 2.666666666672514e-10 1.346666666666909e-08 0.0
44.125 2.0000000000043854e-09 1.9960000000214528e-07 0.0 5.666666666679092e-10 8.133333333324062e-09 0.0
44.375 1.733333333337134e-09 1.9059999999907623e-07 0.0 4.000000000008771e-10 9.50000000004116e-09 0.0
44.625 1.7000000000037276e-09 1.890000000037348e-07 0.0 5.333333333345028e-10 6.733333333334545e-09 0.0
44.875 1.4000000000030698e-09 1.7880000000459334e-07 0.0 4.000000000008771e-10 1.2033333333352943e-08 0.0
45.125 1.4333333333364762e-09 1.7389999999468247e-07 0.0 3.3333333333406424e-10 5.333333333345028e-09 0.0
45.375 1.566666666670102e-09 1.729666666699936e-07 0.0 3.000000000006578e-10 6.733333333334545e-09 0.0
45.625 1.4000000000030698e-09 1.5973333333287043e-07 0.0 4.000000000008771e-10 1.3666666666628871e-09 0.0
45.875 1.4666666666698826e-09 1.6560000000095942e-07 0.0 3.000000000006578e-10 8.033333333344172e-09 0.0
46.125 1.8000000000039469e-09 1.5296666666577557e-07 0.0 2.666666666672514e-10 9.400000000007059e-09 0.0
46.375 1.333333333336257e-09 1.4929999999930416e-07 0.0 3.000000000006578e-10 1.6033333333361714e-08 0.0
46.625 1.1666666666692248e-09 1.424666666713023e-07 0.0 2.666666666672514e-10 9.333333333353799e-09 0.0
46.875 1.4000000000030698e-09 1.4139999999791125e-07 0.0 2.666666666672514e-10 1.0666666666690056e-08 0.0
47.125 1.500000000003289e-09 1.3120000000050452e-07 0.0 2.666666666672514e-10 5.333333333345028e-09 0.0
47.375 1.4000000000030698e-09 1.3269999999537818e-07 0.0 1.333333333336257e-10 8.000000000017542e-09 0.0
47.625 8.000000000017542e-10 1.3560000000634176e-07 0.0 2.0000000000043854e-10 4.033333333335401e-09 0.0
47.875 1.1666666666692248e-09 1.2549999999465766e-07 0.0 3.3333333333406424e-10 9.333333333353799e-09 0.0
48.125 6.33333333334722e-10 1.2673333333722975e-07 0.0 6.666666666681285e-11 9.333333333353799e-09 0.0
48.375 1.2000000000026313e-09 1.2339999999784468e-07 0.0 3.3333333333406424e-10 6.700000000007915e-09 0.0
48.625 8.000000000017542e-10 1.1679999999993085e-07 0.0 2.0000000000043854e-10 4.033333333335401e-09 0.0
48.875 9.333333333353799e-10 1.0876666667065243e-07 0.0 2.3333333333384497e-10 6.666666666681285e-09 0.0
49.125 7.333333333349413e-10 1.1243333333191968e-07 0.0 2.0000000000043854e-10 5.333333333345028e-09 0.0
49.375 9.333333333353799e-10 1.0953333333483389e-07 0.0 2.3333333333384497e-10 5.366666666671658e-09 0.0
49.625 7.333333333349413e-10 1.0299999999869441e-07 0.0 1.333333333336257e-10 2.699999999999144e-09 0.0
49.875 7.666666666683477e-10 9.439999999662912e-08 0.0 1.6666666666703212e-10 6.700000000007915e-09 0.0
50.125 7.333333333349413e-10 1.0293333334038951e-07 0.0 2.0000000000043854e-10 2.700000000053354e-09 0.0
50.375 7.333333333349413e-10 9.823333333401629e-08 0.0 1.6666666666703212e-10 2.666666666672514e-09 0.0
50.625 7.333333333349413e-10 9.103333333069369e-08 0.0 1.333333333336257e-10 8.000000000017542e-09 0.0
50.875 5.000000000010964e-10 9.190000000314918e-08 0.0 1.333333333336257e-10 1.333333333336257e-09 0.0
51.125 5.000000000010964e-10 9.00666666647093e-08 0.0 0.0 0.0 0.0
51.375 4.333333333342835e-10 8.646666666608377e-08 0.0 1.0000000000021927e-10 4.033333333335401e-09 0.0
51.625 6.33333333334722e-10 8.106666666684442e-08 0.0 3.3333333333406424e-11 5.333333333345028e-09 0.0
51.875 9.333333333353799e-10 7.973333332900873e-08 0.0 1.0000000000021927e-10 6.666666666681285e-09 0.0
52.125 6.33333333334722e-10 8.153333333829615e-08 0.0 1.0000000000021927e-10 1.3666666666628871e-09 0.0
52.375 5.000000000010964e-10 7.593333333551916e-08 0.0 1.0000000000021927e-10 2.699999999999144e-09 0.0
52.625 7.000000000015349e-10 7.569999999675753e-08 0.0 1.0000000000021927e-10 6.666666666681285e-09 0.0
52.875 5.000000000010964e-10 7.143333333268359e-08 0.0 1.0000000000021927e-10 2.666666666672514e-09 0.0
53.125 4.333333333342835e-10 6.736666667127994e-08 0.0 2.0000000000043854e-10 2.666666666672514e-09 0.0
53.375 3.000000000006578e-10 7.026666666836573e-08 0.0 1.0000000000021927e-10 4.000000000008771e-09 0.0
53.625 5.666666666679092e-10 6.689999999635876e-08 0.0 1.0000000000021927e-10 5.333333333345028e-09 0.0
53.875 3.3333333333406424e-10 7.133333333395053e-08 0.0 6.666666666681285e-11 5.333333333345028e-09 0.0
54.125 2.3333333333384497e-10 6.643333333531537e-08 0.0 3.3333333333406424e-11 0.0 0.0
54.375 3.3333333333406424e-10 6.433333333069613e-08 0.0 0.0 6.666666666681285e-09 0.0
54.625 2.3333333333384497e-10 6.269999999666126e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
54.875 5.000000000010964e-10 5.7466666669205024e-08 0.0 1.0000000000021927e-10 0.0 0.0
55.125 4.666666666676899e-10 5.8033333329848835e-08 0.0 0.0 2.666666666672514e-09 0.0
55.375 4.333333333342835e-10 5.839999999909806e-08 0.0 3.3333333333406424e-11 2.666666666672514e-09 0.0
55.625 3.000000000006578e-10 5.4766666671320074e-08 0.0 0.0 1.333333333336257e-09 0.0
55.875 5.000000000010964e-10 5.096666666828953e-08 0.0 3.3333333333406424e-11 1.333333333336257e-09 0.0
56.125 5.333333333345028e-10 5.269999999758801e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
56.375 2.3333333333384497e-10 4.8766666671876124e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
56.625 2.3333333333384497e-10 4.469999999832941e-08 0.0 0.0 2.666666666672514e-09 0.0
56.875 1.6666666666703212e-10 4.439999999432398e-08 0.0 0.0 2.666666666672514e-09 0.0
57.125 3.000000000006578e-10 4.733333333617473e-08 0.0 6.666666666681285e-11 2.666666666672514e-09 0.0
57.375 1.6666666666703212e-10 3.916666666860247e-08 0.0 1.0000000000021927e-10 1.333333333336257e-09 0.0
57.625 2.666666666672514e-10 3.996666666193638e-08 0.0 0.0 1.333333333336257e-09 0.0
57.875 4.000000000008771e-10 3.7233333339235786e-08 0.0 3.3333333333406424e-11 0.0 0.0
58.125 2.666666666672514e-10 3.6366666665045566e-08 0.0 6.666666666681285e-11 0.0 0.0
58.375 2.3333333333384497e-10 3.5133333334616546e-08 0.0 0.0 0.0 0.0
58.625 2.3333333333384497e-10 3.549999999692688e-08 0.0 0.0 0.0 0.0
58.875 2.0000000000043854e-10 3.9099999996419776e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
59.125 2.0000000000043854e-10 3.5133333338953354e-08 0.0 0.0 0.0 0.0
59.375 2.0000000000043854e-10 3.536666667077609e-08 0.0 6.666666666681285e-11 0.0 0.0
59.625 2.0000000000043854e-10 3.1566666661674014e-08 0.0 0.0 1.333333333336257e-09 0.0
59.875 1.333333333336257e-10 3.133333333592281e-08 0.0 0.0 1.333333333336257e-09 0.0
60.125 1.6666666666703212e-10 3.1433333329451696e-08 0.0 3.3333333333406424e-11 0.0 0.0
60.375 1.6666666666703212e-10 2.9533333333574274e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
60.625 2.666666666672514e-10 3.003333333417846e-08 0.0 0.0 0.0 0.0
60.875 3.3333333333406424e-11 3.0133333332044154e-08 0.0 6.666666666681285e-11 1.333333333336257e-09 0.0
61.125 1.0000000000021927e-10 3.0166666670737585e-08 0.0 0.0 4.000000000008771e-09 0.0
61.375 1.0000000000021927e-10 2.7766666668184448e-08 0.0 0.0 0.0 0.0
61.625 2.3333333333384497e-10 2.649999999645991e-08 0.0 0.0 0.0 0.0
61.875 3.3333333333406424e-11 2.35666666650175e-08 0.0 0.0 0.0 0.0
62.125 2.0000000000043854e-10 2.3966666670358072e-08 0.0 3.3333333333406424e-11 0.0 0.0
62.375 2.0000000000043854e-10 2.283333332825377e-08 0.0 6.666666666681285e-11 0.0 0.0
62.625 1.6666666666703212e-10 2.4233333339139518e-08 0.0 6.666666666681285e-11 0.0 0.0
62.875 6.666666666681285e-11 2.1333333335114835e-08 0.0 3.3333333333406424e-11 0.0 0.0
63.125 1.0000000000021927e-10 2.3366666664949298e-08 0.0 6.666666666681285e-11 0.0 0.0
63.375 1.0000000000021927e-10 2.1366666669471457e-08 0.0 0.0 0.0 0.0
63.625 1.333333333336257e-10 1.859999999680173e-08 0.0 0.0 0.0 0.0
63.875 1.0000000000021927e-10 1.7766666661304942e-08 0.0 0.0 0.0 0.0
64.125 1.0000000000021927e-10 2.0200000003418872e-08 0.0 0.0 0.0 0.0
64.375 6.666666666681285e-11 1.9066666668253462e-08 0.0 0.0 0.0 0.0
64.625 1.0000000000021927e-10 1.9233333336567127e-08 0.0 3.3333333333406424e-11 0.0 0.0
64.875 1.0000000000021927e-10 1.7233333329813583e-08 0.0 0.0 0.0 0.0
65.125 6.666666666681285e-11 1.5500000000515102e-08 0.0 3.3333333333406424e-11 0.0 0.0
65.375 6.666666666681285e-11 1.739999999986197e-08 0.0 0.0 0.0 0.0
65.625 3.3333333333406424e-11 1.7633333330817347e-08 0.0 6.666666666681285e-11 0.0 0.0
65.875 6.666666666681285e-11 1.4700000000242297e-08 0.0 0.0 0.0 0.0
66.125 1.0000000000021927e-10 1.4833333333331977e-08 0.0 6.666666666681285e-11 0.0 0.0
66.375 3.3333333333406424e-11 1.410000000350714e-08 0.0 0.0 0.0 0.0
66.625 1.0000000000021927e-10 1.566666666622668e-08 0.0 0.0 0.0 0.0
66.875 1.0000000000021927e-10 1.3466666663741744e-08 0.0 0.0 0.0 0.0
67.125 3.3333333333406424e-11 1.3233333337123176e-08 0.0 0.0 0.0 0.0
67.375 1.333333333336257e-10 1.5066666666022077e-08 0.0 0.0 0.0 0.0
67.625 3.3333333333406424e-11 1.1600000001353583e-08 0.0 0.0 0.0 0.0
67.875 3.3333333333406424e-11 1.219999999808874e-08 0.0 6.666666666681285e-11 0.0 0.0
68.125 0.0 1.3033333336187614e-08 0.0 0.0 1.333333333336257e-09 0.0
68.375 3.3333333333406424e-11 1.0599999996675769e-08 0.0 0.0 1.333333333336257e-09 0.0
68.625 6.666666666681285e-11 1.3066666667074789e-08 0.0 0.0 0.0 0.0
68.875 0.0 1.1100000003351485e-08 0.0 0.0 0.0 0.0
69.125 0.0 1.046666666445345e-08 0.0 0.0 0.0 0.0
69.375 0.0 1.1399999996081212e-08 0.0 0.0 0.0 0.0
69.625 6.666666666681285e-11 9.46666666671453e-09 0.0 0.0 0.0 0.0
69.875 0.0 8.466666672445056e-09 0.0 0.0 0.0 0.0
70.125 1.6666666666703212e-10 1.1133333330769213e-08 0.0 0.0 0.0 0.0
70.375 3.3333333333406424e-11 9.866666667718293e-09 0.0 3.3333333333406424e-11 0.0 0.0
70.625 3.3333333333406424e-11 9.466666664979806e-09 0.0 3.3333333333406424e-11 0.0 0.0
70.875 6.666666666681285e-11 8.233333331081338e-09 0.0 0.0 0.0 0.0
71.125 0.0 8.966666671314516e-09 0.0 0.0 0.0 0.0
71.375 1.333333333336257e-10 7.633333330009373e-09 0.0 0.0 0.0 0.0
71.625 3.3333333333406424e-11 7.0666666719676474e-09 0.0 0.0 0.0 0.0
71.875 0.0 8.433333326812731e-09 0.0 0.0 0.0 0.0
72.125 3.3333333333406424e-11 8.60000000293265e-09 0.0 0.0 0.0 0.0
72.375 0.0 6.766666665360133e-09 0.0 0.0 0.0 0.0
72.625 3.3333333333406424e-11 8.266666666305322e-09 0.0 0.0 0.0 0.0
72.875 0.0 6.3666666712952624e-09 0.0 0.0 0.0 0.0
73.125 0.0 6.166666664288167e-09 0.0 0.0 0.0 0.0
73.375 6.666666666681285e-11 5.56666666234884e-09 0.0 0.0 0.0 0.0
73.625 3.3333333333406424e-11 6.200000004716322e-09 0.0 0.0 0.0 0.0
73.875 6.666666666681285e-11 5.733333328060419e-09 0.0 0.0 0.0 0.0
74.125 1.0000000000021927e-10 4.2333333340541235e-09 0.0 0.0 0.0 0.0
74.375 3.3333333333406424e-11 6.000000000311312e-09 0.0 0.0 0.0 0.0
74.625 3.3333333333406424e-11 5.6666666706228774e-09 0.0 3.3333333333406424e-11 0.0 0.0
74.875 3.3333333333406424e-11 5.566666665818287e-09 0.0 0.0 0.0 0.0
75.125 0.0 4.900000000369886e-09 0.0 0.0 0.0 0.0
75.375 0.0 5.033333332592205e-09 0.0 0.0 0.0 0.0
75.625 0.0 4.566666667212005e-09 0.0 0.0 0.0 0.0
75.875 3.3333333333406424e-11 4.3333333327871815e-09 0.0 0.0 0.0 0.0
76.125 0.0 4.2333333340541235e-09 0.0 0.0 0.0 0.0
76.375 0.0 3.6666666638693335e-09 0.0 0.0 0.0 0.0
76.625 0.0 4.9333333347265085e-09 0.0 0.0 0.0 0.0
76.875 0.0 4.166666665340879e-09 0.0 0.0 0.0 0.0
77.125 0.0 4.13333333271898e-09 0.0 0.0 0.0 0.0
77.375 0.0 2.8666666705354227e-09 0.0 0.0 0.0 0.0
77.625 0.0 2.999999999288294e-09 0.0 0.0 0.0 0.0
77.875 0.0 2.866666666198614e-09 0.0 0.0 0.0 0.0
78.125 3.3333333333406424e-11 3.933333334385503e-09 0.0 0.0 0.0 0.0
78.375 3.3333333333406424e-11 3.7666666626023915e-09 0.0 0.0 0.0 0.0
78.625 0.0 3.90000000002888e-09 0.0 0.0 0.0 0.0
78.875 0.0 2.9333333349118584e-09 0.0 0.0 0.0 0.0
79.125 3.3333333333406424e-11 4.066666670077268e-09 0.0 0.0 0.0 0.0
79.375 3.3333333333406424e-11 2.7333333313742103e-09 0.0 3.3333333333406424e-11 0.0 0.0
79.625 0.0 4.100000000964443e-09 0.0 0.0 0.0 0.0
79.875 6.666666666681285e-11 2.36666666559443e-09 0.0 0.0 0.0 0.0
80.125 0.0 3.233333331978394e-09 0.0 0.0 0.0 0.0
80.375 3.3333333333406424e-11 3.2666666724065485e-09 0.0 0.0 0.0 0.0
80.625 0.0 1.7666666627877414e-09 0.0 0.0 0.0 0.0
80.875 0.0 2.299999998615909e-09 0.0 0.0 0.0 0.0
81.125 0.0 2.533333332173371e-09 0.0 0.0 0.0 0.0
81.375 0.0 1.2666666682550898e-09 0.0 0.0 0.0 0.0
81.625 0.0 1.666666665789407e-09 0.0 0.0 0.0 0.0
81.875 0.0 1.4999999992104662e-09 0.0 0.0 0.0 0.0
82.125 0.0 8.333333320273417e-10 0.0 3.3333333333406424e-11 0.0 0.0
82.375 0.0 1.6000000005456094e-09 0.0 0.0 0.0 0.0
82.625 0.0 1.5666666661889872e-09 0.0 0.0 0.0 0.0
82.875 0.0 1.4333333357013922e-09 0.0 0.0 0.0 0.0
83.125 0.0 9.666666677191071e-10 0.0 0.0 0.0 0.0
83.375 0.0 1.0000000012083676e-09 0.0 0.0 0.0 0.0
83.625 0.0 1.3666666678555095e-09 0.0 0.0 0.0 0.0
83.875 0.0 9.333333324951232e-10 0.0 0.0 0.0 0.0
84.125 0.0 9.000000007405862e-10 0.0 0.0 0.0 0.0
84.375 3.3333333333406424e-11 6.33333333693864e-10 0.0 0.0 0.0 0.0
84.625 0.0 5.666666649806196e-10 0.0 0.0 0.0 0.0
84.875 0.0 4.3333333189093937e-10 0.0 0.0 0.0 0.0
85.125 0.0 1.133333336900133e-09 0.0 0.0 0.0 0.0
85.375 0.0 5.333333323587208e-10 0.0 0.0 0.0 0.0
85.625 0.0 2.666666661793604e-10 0.0 0.0 0.0 0.0
85.875 0.0 9.666666642496602e-10 0.0 0.0 0.0 0.0
86.125 0.0 7.333333341616455e-10 0.0 0.0 0.0 0.0
86.375 0.0 8.666666663839639e-10 0.0 0.0 0.0 0.0
86.625 0.0 9.000000024753096e-10 0.0 0.0 0.0 0.0
86.875 0.0 5.33333334960806e-10 0.0 0.0 0.0 0.0
87.125 0.0 7.33333332426922e-10 0.0 0.0 0.0 0.0
87.375 0.0 7.00000000672385e-10 0.0 0.0 0.0 0.0
87.625 0.0 8.333333320273417e-10 0.0 0.0 0.0 0.0
87.875 0.0 8.000000002728047e-10 0.0 0.0 0.0 0.0
88.125 0.0 4.666666671149233e-10 0.0 0.0 0.0 0.0
88.375 0.0 6.66666665448401e-10 0.0 0.0 0.0 0.0
88.625 0.0 7.000000015397467e-10 0.0 0.0 0.0 0.0
88.875 0.0 7.333333315595603e-10 0.0 0.0 0.0 0.0
89.125 0.0 3.3333333229051965e-10 0.0 0.0 0.0 0.0
89.375 0.0 6.333333328265023e-10 0.0 0.0 0.0 0.0
89.625 0.0 4.333333327583011e-10 0.0 0.0 0.0 0.0
89.875 0.0 2.3333333269009993e-10 0.0 0.0 0.0 0.0
90.125 0.0 4.333333301562159e-10 0.0 0.0 0.0 0.0
90.375 0.0 2.6666666704672215e-10 0.0 0.0 0.0 0.0
90.625 0.0 4.666666679822851e-10 0.0 0.0 0.0 0.0
90.875 0.0 2.666666661793604e-10 0.0 0.0 0.0 0.0
91.125 0.0 4.666666688496468e-10 0.0 0.0 0.0 0.0
91.375 0.0 3.6666666664714187e-10 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 6.999999963355763e-10 0.0 0.0 0.0 0.0
92.125 0.0 2.6666666704672215e-10 0.0 0.0 0.0 0.0
92.375 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
92.625 0.0 2.3333333355746166e-10 0.0 0.0 0.0 0.0
92.875 0.0 4.666666662475616e-10 0.0 0.0 0.0 0.0
93.125 0.0 1.333333330896802e-10 0.0 0.0 0.0 0.0
93.375 0.0 3.333333331578814e-10 0.0 0.0 0.0 0.0
93.625 0.0 3.666666649124184e-10 0.0 0.0 0.0 0.0
93.875 0.0 3.3333333489260486e-10 0.0 0.0 0.0 0.0
94.125 0.0 4.333333353603863e-10 0.0 0.0 0.0 0.0
94.375 0.0 3.666666675145036e-10 0.0 0.0 0.0 0.0
94.625 0.0 1.6666666744630243e-10 0.0 0.0 0.0 0.0
94.875 0.0 2.333333344248234e-10 0.0 0.0 0.0 0.0
95.125 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
95.375 0.0 1.6666666571157895e-10 0.0 0.0 0.0 0.0
95.625 0.0 2.6666666704672215e-10 0.0 0.0 0.0 0.0
95.875 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
96.125 0.0 9.999999960041972e-11 0.0 0.0 0.0 0.0
96.375 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 1.666666665789407e-10 0.0 0.0 0.0 0.0
97.125 0.0 1.0000000046778146e-10 0.0 0.0 0.0 0.0
97.375 0.0 1.0000000046778146e-10 0.0 0.0 0.0 0.0
97.625 0.0 2.0000000093556292e-10 0.0 0.0 0.0 0.0
97.875 0.0 2.666666635772752e-10 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 1.9999999920083944e-10 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_10.45mrad_final.txt <==
0.125 5.640949693333312e-07 4.0183666754666566e-05 0.0 3.7236211066666566e-07 3.3804030582667567e-05 0.0
0.375 6.248711706666657e-07 3.630897382400012e-05 0.0 3.26034387999999e-07 1.2807571170666761e-05 0.0
0.625 6.042111666666792e-07 4.277238279466652e-05 0.0 2.802693240000023e-07 1.105931531599993e-05 0.0
0.875 7.583832413333438e-07 4.843550979333273e-05 0.0 2.719037586666704e-07 1.0403535841333722e-05 0.0
1.125 7.399082880000016e-07 7.276369601066449e-05 0.0 2.152661893333381e-07 9.295739324000375e-06 0.0
1.375 7.368262320000069e-07 0.00010745042144666211 0.0 2.716940093333357e-07 8.58307231866711e-06 0.0
1.625 7.737867440000156e-07 0.00013617580522665157 0.0 2.3861647333333083e-07 7.3853363773339304e-06 0.0
1.875 7.680448453333321e-07 0.00015010145275731052 0.0 2.3438756933333282e-07 6.388530036001303e-06 0.0
2.125 7.464553613332987e-07 0.0001502172301986516 0.0 2.137885066666687e-07 6.028192226668262e-06 0.0
2.375 6.985149719999583e-07 0.00013670031892139452 0.0 2.0027439333332587e-07 5.378593129335579e-06 0.0
2.625 7.101261239999616e-07 0.00011942837553207937 0.0 1.8733453999998923e-07 4.827394182669442e-06 0.0
2.875 6.46069173333301e-07 0.00010201780565208458 0.0 1.7970295466665778e-07 4.149497266668601e-06 0.0
3.125 6.403238626666369e-07 8.722607837341836e-05 0.0 1.7952509866665678e-07 3.912942968000246e-06 0.0
3.375 6.067371613332999e-07 7.404443587475328e-05 0.0 1.8601551466665913e-07 3.4315600066657428e-06 0.0
3.625 5.953916559999988e-07 6.192988645074685e-05 0.0 1.9709467866664728e-07 3.0810647733324156e-06 0.0
3.875 5.665835440000062e-07 5.143881178140469e-05 0.0 1.7349028400001315e-07 2.764074158665634e-06 0.0
4.125 5.6609212800001e-07 4.1975453154724984e-05 0.0 1.601269986666694e-07 2.52219087333206e-06 0.0
4.375 5.288668226666889e-07 3.398967595204727e-05 0.0 1.7223629733333761e-07 2.260346873331269e-06 0.0
4.625 5.28932736000035e-07 2.7103643416039307e-05 0.0 1.628687613333416e-07 1.9889846026646674e-06 0.0
4.875 4.834298333333536e-07 2.1539273389328427e-05 0.0 1.5130637066667143e-07 1.825647971998842e-06 0.0
5.125 4.857627173333556e-07 1.697054343198219e-05 0.0 1.7404769333334012e-07 1.7500393613326766e-06 0.0
5.375 4.5768647733335135e-07 1.348937872399183e-05 0.0 1.4189908800001053e-07 1.643576257332743e-06 0.0
5.625 4.622335506666839e-07 1.0492744337327418e-05 0.0 1.3455933200002098e-07 1.478389322666216e-06 0.0
5.875 4.3475582000002783e-07 8.766849525328451e-06 0.0 1.3967322266668372e-07 1.5414167839998408e-06 0.0
6.125 4.2128888666676e-07 7.379198119995736e-06 0.0 1.411633000000202e-07 1.3289224453329662e-06 0.0
6.375 4.013380093334828e-07 6.420730757330335e-06 0.0 1.3590940400002336e-07 1.1880502639997524e-06 0.0
6.625 3.9895123466682567e-07 5.8130311546646975e-06 0.0 1.174489240000279e-07 1.1648493506663548e-06 0.0
6.875 3.717143693334702e-07 5.306134774665664e-06 0.0 1.0905845866669139e-07 1.0837966853334026e-06 0.0
7.125 3.6458402000015154e-07 4.8290608773320694e-06 0.0 1.085263746666853e-07 1.0185158640006688e-06 0.0
7.375 3.603148520001574e-07 4.571381810665421e-06 0.0 1.0754512000003008e-07 9.396167480001496e-07 0.0
7.625 3.5418479200017685e-07 4.245847827997855e-06 0.0 1.1232390800002507e-07 8.940021853338454e-07 0.0
7.875 3.199604333334712e-07 4.151491913332098e-06 0.0 1.034896346666931e-07 8.080315613332009e-07 0.0
8.125 3.2024974800013e-07 3.932248489331002e-06 0.0 9.522669733335587e-08 7.943405586666413e-07 0.0
8.375 3.1020463600014346e-07 3.975637815999697e-06 0.0 8.194605466669582e-08 7.236312720000865e-07 0.0
8.625 2.975374346667845e-07 3.901917253333999e-06 0.0 8.522312533335445e-08 6.829456880004612e-07 0.0
8.875 2.7318140000009874e-07 3.7405146439998486e-06 0.0 9.046784933336673e-08 6.762670693334638e-07 0.0
9.125 2.6959780933344545e-07 3.7231253679997998e-06 0.0 7.952045866668707e-08 6.068625840004573e-07 0.0
9.375 2.481298653334443e-07 3.6050378213346636e-06 0.0 7.619952400002941e-08 5.482162306669257e-07 0.0
9.625 2.424482800001112e-07 3.629815540000334e-06 0.0 7.056831600002251e-08 5.57309205333797e-07 0.0
9.875 2.2082670666675444e-07 3.6139054200008767e-06 0.0 7.265731866668664e-08 5.355364973338571e-07 0.0
10.125 2.118074426667326e-07 3.577991693335574e-06 0.0 6.13051560000231e-08 4.930855560005812e-07 0.0
10.375 2.1113451733341095e-07 3.4856470546677787e-06 0.0 6.039114000002364e-08 4.879442973339547e-07 0.0
10.625 1.9890679866676846e-07 3.4586201546685236e-06 0.0 6.515675866669273e-08 4.6637352400040444e-07 0.0
10.875 1.923081466667771e-07 3.4899416106680924e-06 0.0 5.99422826666953e-08 4.311505533338071e-07 0.0
11.125 1.9124751866675868e-07 3.397771744001422e-06 0.0 5.4909036000035e-08 4.3072162800051337e-07 0.0
11.375 1.601464106667445e-07 3.3819630760019773e-06 0.0 5.4063390666703455e-08 3.859163293339616e-07 0.0
11.625 1.714516906667376e-07 3.2767291373346843e-06 0.0 5.0361560000035446e-08 3.845369706672057e-07 0.0
11.875 1.5331108533342029e-07 3.264861368001016e-06 0.0 4.859789866668825e-08 3.7465803333372135e-07 0.0
12.125 1.4160673733340723e-07 3.198870952001321e-06 0.0 4.653124400002768e-08 3.5881034800056043e-07 0.0
12.375 1.3952995866676034e-07 3.1733460973343633e-06 0.0 4.569635866669536e-08 3.431400360006244e-07 0.0
12.625 1.2950955200009668e-07 3.139450856002148e-06 0.0 3.8147494666697326e-08 3.1912715200066097e-07 0.0
12.875 1.2144630933341458e-07 3.057470610669244e-06 0.0 3.769691333336824e-08 3.0992265066727984e-07 0.0
13.125 1.1543086000007403e-07 2.9385102986697123e-06 0.0 3.4874792000030824e-08 3.0053330800060567e-07 0.0
13.375 1.108537666667465e-07 2.929281169336117e-06 0.0 3.488366533336825e-08 2.790811880004976e-07 0.0
13.625 1.0316696266673048e-07 2.829073282670496e-06 0.0 3.8312033333365956e-08 2.827486546671989e-07 0.0
13.875 1.009548080000821e-07 2.6997635466695716e-06 0.0 3.4965397333367e-08 2.593362533338372e-07 0.0
14.125 9.182298533342559e-08 2.686555084002425e-06 0.0 3.2404698666696874e-08 2.43356556000468e-07 0.0
14.375 8.468225600005868e-08 2.5539056680023726e-06 0.0 3.21958066666934e-08 2.3867132933379155e-07 0.0
14.625 8.22800066667146e-08 2.421986664001216e-06 0.0 2.870766400003144e-08 2.3375589066709865e-07 0.0
14.875 8.440323866673572e-08 2.373465537335419e-06 0.0 2.9819832000019546e-08 2.2055729200038342e-07 0.0
15.125 7.722754133341052e-08 2.330312662667932e-06 0.0 3.029764000004009e-08 1.995868640003646e-07 0.0
15.375 7.582701466673873e-08 2.1858468360010964e-06 0.0 2.5707909333361908e-08 1.931176840002974e-07 0.0
15.625 7.151487333340755e-08 2.1071943906675154e-06 0.0 2.2660860000026803e-08 1.979699240004212e-07 0.0
15.875 6.09545040000729e-08 2.0377903080014224e-06 0.0 2.0883601333350027e-08 1.741219666669385e-07 0.0
16.125 6.618321200007113e-08 1.920111454667417e-06 0.0 2.1089720000026763e-08 1.8849629066698833e-07 0.0
16.375 5.586710400007778e-08 1.8779737026668446e-06 0.0 2.170173866669571e-08 1.8059011200024155e-07 0.0
16.625 5.170451733340492e-08 1.782510264000843e-06 0.0 2.3117665333359833e-08 1.6649363066692578e-07 0.0
16.875 5.021493200006217e-08 1.6982482013332481e-06 0.0 1.9613212000028647e-08 1.701995453335921e-07 0.0
17.125 5.1238442666737684e-08 1.6584473440002523e-06 0.0 1.8337752000022065e-08 1.510797866669303e-07 0.0
17.375 4.455328933339114e-08 1.5564888906681798e-06 0.0 2.0449032000030318e-08 1.5686777866692064e-07 0.0
17.625 4.920151600007992e-08 1.5016274319994746e-06 0.0 1.8586938666694517e-08 1.536201093335621e-07 0.0
17.875 4.318770133339813e-08 1.4212355839999385e-06 0.0 1.8782829333358292e-08 1.3864044000021767e-07 0.0
18.125 4.328289333339869e-08 1.3694944973336853e-06 0.0 1.6428358666689596e-08 1.399933893335946e-07 0.0
18.375 3.715199600006202e-08 1.3394908453332865e-06 0.0 1.559891466669496e-08 1.3404984533355838e-07 0.0
18.625 3.583654800005649e-08 1.233762685333515e-06 0.0 1.2601094666687395e-08 1.2524233066688864e-07 0.0
18.875 3.300080133338305e-08 1.2275294120002618e-06 0.0 1.5333228000029145e-08 1.226233066669105e-07 0.0
19.125 3.282730000005364e-08 1.1495310493323148e-06 0.0 1.3131322666684218e-08 1.1949102533354234e-07 0.0
19.375 2.961055466672299e-08 1.132507993333422e-06 0.0 1.1093501333349627e-08 1.2164034400021732e-07 0.0
19.625 3.491415466673242e-08 1.0594638799998196e-06 0.0 9.073909333351252e-09 1.1332356800021026e-07 0.0
19.875 3.006675866672149e-08 1.0104687013334605e-06 0.0 9.138110666682706e-09 1.0427132133352139e-07 0.0
20.125 2.836972266671793e-08 9.771997320001322e-07 0.0 1.1156496000020908e-08 9.921892533352322e-08 0.0
20.375 2.820310000005148e-08 9.111971680003834e-07 0.0 1.0398898666686888e-08 9.75611266668694e-08 0.0
20.625 2.2965686666713895e-08 8.808410146667403e-07 0.0 7.517217333349413e-09 9.277127866684064e-08 0.0
20.875 2.3112232000043354e-08 8.650159080000278e-07 0.0 9.991112000021026e-09 8.235892000018328e-08 0.0
21.125 2.421700933339036e-08 8.105002906671436e-07 0.0 9.228936000019259e-09 8.832837466687103e-08 0.0
21.375 2.0199013333383647e-08 7.6607125333388e-07 0.0 8.414814666684757e-09 9.242460800022072e-08 0.0
21.625 2.0308860000048276e-08 7.524925800001404e-07 0.0 6.701301333347098e-09 8.360473333353748e-08 0.0
21.875 1.9796210666707913e-08 6.996914773344312e-07 0.0 5.767876000012655e-09 7.178698533351542e-08 0.0
22.125 1.9369206666705217e-08 6.728916813339772e-07 0.0 7.071264000014667e-09 7.952445733354287e-08 0.0
22.375 1.6852580000039106e-08 6.388706066669074e-07 0.0 5.475861333343663e-09 7.920833066684231e-08 0.0
22.625 1.6452945333374864e-08 6.024503933338941e-07 0.0 5.4666666666786535e-09 6.740066533350965e-08 0.0
22.875 1.551855333336926e-08 5.998756240014735e-07 0.0 5.733333333345905e-09 7.801657866686029e-08 0.0
23.125 1.4824168000034571e-08 5.60057394666854e-07 0.0 8.000000000017542e-09 7.523452000019609e-08 0.0
23.375 1.3066666666695318e-08 5.563222346671986e-07 0.0 5.348148000011366e-09 6.045506133347351e-08 0.0
23.625 1.3890834666695803e-08 5.231965880009726e-07 0.0 6.0095240000134e-09 6.358641333348986e-08 0.0
23.875 1.4547454666699643e-08 5.027002346672232e-07 0.0 5.8666666666795306e-09 6.873523333351169e-08 0.0
24.125 1.2804597333365654e-08 4.6405167733400317e-07 0.0 6.019412000011999e-09 5.866929066682515e-08 0.0
24.375 1.2285544000024506e-08 4.646000066671138e-07 0.0 4.666666666676899e-09 5.5439309333484184e-08 0.0
24.625 1.2000000000026313e-08 4.351751093346033e-07 0.0 4.933333333344151e-09 5.590972266685218e-08 0.0
24.875 1.0400000000022804e-08 4.1574628133460995e-07 0.0 3.2000000000070167e-09 5.352167866683904e-08 0.0
25.125 8.533333333352044e-09 4.116773093334764e-07 0.0 3.866666666675145e-09 5.994341866687137e-08 0.0
25.375 1.1333333333358184e-08 4.0794176533369766e-07 0.0 3.6000000000078938e-09 4.811340133348643e-08 0.0
25.625 1.0266666666689179e-08 3.709407853345892e-07 0.0 4.666666666676899e-09 5.3576065333504506e-08 0.0
25.875 8.533333333352044e-09 3.736265800000343e-07 0.0 3.6000000000078938e-09 5.119909466679527e-08 0.0
26.125 7.066666666682162e-09 3.650587186679495e-07 0.0 4.000000000008771e-09 4.8185722666816e-08 0.0
26.375 9.200000000020173e-09 3.357824346669324e-07 0.0 2.4000000000052625e-09 4.394963466677329e-08 0.0
26.625 8.133333333351167e-09 3.214299746673744e-07 0.0 3.2000000000070167e-09 4.578507333349467e-08 0.0
26.875 8.800000000019296e-09 3.0655050000044995e-07 0.0 3.2000000000070167e-09 4.2718032000106524e-08 0.0
27.125 7.066666666682162e-09 2.932597440007817e-07 0.0 2.4000000000052625e-09 4.065286400011816e-08 0.0
27.375 8.266666666684793e-09 2.8958618666702005e-07 0.0 2.8000000000061396e-09 4.0349418666777315e-08 0.0
27.625 6.8000000000149104e-09 2.727907946673252e-07 0.0 2.9333333333397653e-09 3.871264000007311e-08 0.0
27.875 7.066666666682162e-09 2.674988480008602e-07 0.0 2.8000000000061396e-09 3.7871264000087284e-08 0.0
28.125 7.2000000000157875e-09 2.6280000000049493e-07 0.0 2.8000000000061396e-09 3.440000000007543e-08 0.0
28.375 6.000000000013156e-09 2.498666666673772e-07 0.0 1.8666666666707597e-09 3.466666666674268e-08 0.0
28.625 5.600000000012279e-09 2.4080000000014853e-07 0.0 3.066666666673391e-09 3.466666666674268e-08 0.0
28.875 6.666666666681285e-09 2.3160000000069757e-07 0.0 2.4000000000052625e-09 3.160000000006929e-08 0.0
29.125 6.533333333347659e-09 2.22933333334039e-07 0.0 2.266666666671637e-09 3.78666666667497e-08 0.0
29.375 3.866666666675145e-09 2.172000000001239e-07 0.0 2.666666666672514e-09 3.040000000006666e-08 0.0
29.625 5.333333333345028e-09 2.0520000000058547e-07 0.0 1.2000000000026313e-09 3.160000000006929e-08 0.0
29.875 5.200000000011402e-09 2.0306666666681378e-07 0.0 2.133333333338011e-09 2.946666666673128e-08 0.0
30.125 3.466666666674268e-09 2.0946666666769517e-07 0.0 2.266666666671637e-09 2.85333333333959e-08 0.0
30.375 4.666666666676899e-09 1.8320000000023907e-07 0.0 1.2000000000026313e-09 2.7066666666726016e-08 0.0
30.625 4.1333333333423965e-09 1.8413333333360156e-07 0.0 9.333333333353799e-10 3.1466666666735664e-08 0.0
30.875 4.666666666676899e-09 1.7786666666689405e-07 0.0 2.533333333338888e-09 2.9600000000064904e-08 0.0
31.125 5.733333333345905e-09 1.7813333333394077e-07 0.0 1.733333333337134e-09 2.5866666666723385e-08 0.0
31.375 3.066666666673391e-09 1.6533333333369586e-07 0.0 1.333333333336257e-09 2.480000000005438e-08 0.0
31.625 2.533333333338888e-09 1.6719999999998715e-07 0.0 1.4666666666698826e-09 2.90666666667304e-08 0.0
31.875 3.066666666673391e-09 1.5253333333388464e-07 0.0 6.666666666681285e-10 2.4000000000052625e-08 0.0
32.125 3.066666666673391e-09 1.5826666666693238e-07 0.0 9.333333333353799e-10 2.1466666666713737e-08 0.0
32.375 4.000000000008771e-09 1.5826666666779975e-07 0.0 1.0666666666690056e-09 1.9733333333376603e-08 0.0
32.625 3.3333333333406424e-09 1.4186666666654406e-07 0.0 1.0666666666690056e-09 2.1200000000046485e-08 0.0
32.875 3.6000000000078938e-09 1.401333333335593e-07 0.0 6.666666666681285e-10 1.4666666666698826e-08 0.0
33.125 2.266666666671637e-09 1.4760000000045917e-07 0.0 4.000000000008771e-10 1.6266666666702335e-08 0.0
33.375 3.7333333333415195e-09 1.2586666666650898e-07 0.0 9.333333333353799e-10 2.1866666666714614e-08 0.0
33.625 2.4000000000052625e-09 1.3160000000064093e-07 0.0 9.333333333353799e-10 1.986666666671023e-08 0.0
33.875 8.000000000017542e-10 1.263999999999519e-07 0.0 8.000000000017542e-10 1.8800000000041223e-08 0.0
34.125 1.8666666666707597e-09 1.2706666666713502e-07 0.0 4.000000000008771e-10 1.6800000000036838e-08 0.0
34.375 1.8666666666707597e-09 1.1466666666724336e-07 0.0 6.666666666681285e-10 1.706666666670409e-08 0.0
34.625 1.4666666666698826e-09 1.1453333333372e-07 0.0 4.000000000008771e-10 1.6000000000035083e-08 0.0
34.875 2.9333333333397653e-09 1.1253333333368851e-07 0.0 5.333333333345028e-10 1.8400000000040346e-08 0.0
35.125 2.133333333338011e-09 1.0266666666683757e-07 0.0 6.666666666681285e-10 1.146666666669181e-08 0.0
35.375 2.133333333338011e-09 9.986666666653328e-08 0.0 9.333333333353799e-10 1.5333333333366955e-08 0.0
35.625 1.8666666666707597e-09 1.006666666663724e-07 0.0 9.333333333353799e-10 1.3200000000028944e-08 0.0
35.875 2.266666666671637e-09 9.773333333406263e-08 0.0 5.333333333345028e-10 1.4000000000030698e-08 0.0
36.125 1.733333333337134e-09 8.973333333350299e-08 0.0 2.666666666672514e-10 1.520000000003333e-08 0.0
36.375 2.133333333338011e-09 9.720000000018603e-08 0.0 5.333333333345028e-10 1.3600000000029821e-08 0.0
36.625 1.6000000000035083e-09 9.58666666664703e-08 0.0 5.333333333345028e-10 1.1600000000025435e-08 0.0
36.875 1.4666666666698826e-09 8.400000000045524e-08 0.0 6.666666666681285e-10 1.2800000000028067e-08 0.0
37.125 1.333333333336257e-09 7.933333333385965e-08 0.0 2.666666666672514e-10 1.0933333333357307e-08 0.0
37.375 6.666666666681285e-10 8.040000000031182e-08 0.0 1.333333333336257e-10 1.0266666666689179e-08 0.0
37.625 1.6000000000035083e-09 8.53333333333036e-08 0.0 5.333333333345028e-10 1.053333333335643e-08 0.0
37.875 8.000000000017542e-10 7.639999999981516e-08 0.0 2.666666666672514e-10 1.0000000000021927e-08 0.0
38.125 1.333333333336257e-09 6.773333333380711e-08 0.0 1.333333333336257e-10 8.66666666668567e-09 0.0
38.375 1.733333333337134e-09 7.693333333369176e-08 0.0 5.333333333345028e-10 9.60000000002105e-09 0.0
38.625 1.2000000000026313e-09 7.093333333294677e-08 0.0 5.333333333345028e-10 1.0000000000021927e-08 0.0
38.875 9.333333333353799e-10 7.200000000048314e-08 0.0 1.0666666666690056e-09 1.053333333335643e-08 0.0
39.125 1.0666666666690056e-09 7.239999999996902e-08 0.0 4.000000000008771e-10 8.400000000018419e-09 0.0
39.375 1.0666666666690056e-09 6.813333333372668e-08 0.0 1.333333333336257e-10 6.933333333348536e-09 0.0
39.625 1.2000000000026313e-09 6.680000000001095e-08 0.0 4.000000000008771e-10 7.333333333349413e-09 0.0
39.875 1.2000000000026313e-09 6.21333333336322e-08 0.0 4.000000000008771e-10 7.73333333335029e-09 0.0
40.125 4.000000000008771e-10 6.306666666699469e-08 0.0 4.000000000008771e-10 7.333333333349413e-09 0.0
40.375 9.333333333353799e-10 5.560000000009481e-08 0.0 2.666666666672514e-10 9.733333333354676e-09 0.0
40.625 8.000000000017542e-10 5.999999999964367e-08 0.0 0.0 6.666666666681285e-09 0.0
40.875 5.333333333345028e-10 5.8000000000696383e-08 0.0 2.666666666672514e-10 6.400000000014033e-09 0.0
41.125 5.333333333345028e-10 5.639999999971709e-08 0.0 2.666666666672514e-10 5.333333333345028e-09 0.0
41.375 1.0666666666690056e-09 5.6666666667414337e-08 0.0 1.333333333336257e-10 6.266666666680408e-09 0.0
41.625 6.666666666681285e-10 5.559999999966113e-08 0.0 1.333333333336257e-10 5.4666666666786535e-09 0.0
41.875 4.000000000008771e-10 4.760000000040253e-08 0.0 2.666666666672514e-10 6.133333333346782e-09 0.0
42.125 6.666666666681285e-10 4.9333333333170457e-08 0.0 1.333333333336257e-10 5.066666666677776e-09 0.0
42.375 6.666666666681285e-10 4.360000000033955e-08 0.0 2.666666666672514e-10 5.4666666666786535e-09 0.0
42.625 1.333333333336257e-10 4.6933333333219404e-08 0.0 0.0 3.866666666675145e-09 0.0
42.875 1.333333333336257e-10 4.653333333351668e-08 0.0 2.666666666672514e-10 4.800000000010525e-09 0.0
43.125 6.666666666681285e-10 4.013333333328581e-08 0.0 4.000000000008771e-10 4.666666666676899e-09 0.0
43.375 4.000000000008771e-10 4.1066666666865134e-08 0.0 1.333333333336257e-10 5.4666666666786535e-09 0.0
43.625 4.000000000008771e-10 3.853333333360756e-08 0.0 5.333333333345028e-10 3.7333333333415195e-09 0.0
43.875 6.666666666681285e-10 3.5733333333303266e-08 0.0 0.0 3.7333333333415195e-09 0.0
44.125 4.000000000008771e-10 3.5466666666473384e-08 0.0 1.333333333336257e-10 5.733333333345905e-09 0.0
44.375 0.0 3.240000000020657e-08 0.0 1.333333333336257e-10 3.466666666674268e-09 0.0
44.625 2.666666666672514e-10 3.306666666673917e-08 0.0 0.0 4.266666666676022e-09 0.0
44.875 6.666666666681285e-10 3.01333333333452e-08 0.0 2.666666666672514e-10 3.7333333333415195e-09 0.0
45.125 5.333333333345028e-10 2.9200000000199552e-08 0.0 0.0 2.533333333338888e-09 0.0
45.375 1.333333333336257e-10 2.8400000000143588e-08 0.0 0.0 3.066666666673391e-09 0.0
45.625 8.000000000017542e-10 2.7866666666700665e-08 0.0 2.666666666672514e-10 3.3333333333406424e-09 0.0
45.875 1.333333333336257e-10 2.5999999999975695e-08 0.0 0.0 3.2000000000070167e-09 0.0
46.125 2.666666666672514e-10 2.8000000000440867e-08 0.0 0.0 3.866666666675145e-09 0.0
46.375 4.000000000008771e-10 2.533333333300941e-08 0.0 1.333333333336257e-10 3.2000000000070167e-09 0.0
46.625 4.000000000008771e-10 2.5733333333362654e-08 0.0 2.666666666672514e-10 2.8000000000061396e-09 0.0
46.875 2.666666666672514e-10 2.5866666666669175e-08 0.0 1.333333333336257e-10 3.7333333333415195e-09 0.0
47.125 2.666666666672514e-10 2.293333333349204e-08 0.0 0.0 1.4666666666698826e-09 0.0
47.375 2.666666666672514e-10 2.279999999996868e-08 0.0 1.333333333336257e-10 2.9333333333397653e-09 0.0
47.625 1.333333333336257e-10 2.1466666666903472e-08 0.0 1.333333333336257e-10 3.2000000000070167e-09 0.0
47.875 1.333333333336257e-10 1.8799999999905698e-08 0.0 1.333333333336257e-10 2.133333333338011e-09 0.0
48.125 1.333333333336257e-10 1.9866666667008384e-08 0.0 1.333333333336257e-10 2.0000000000043854e-09 0.0
48.375 1.333333333336257e-10 2.106666666611655e-08 0.0 0.0 2.0000000000043854e-09 0.0
48.625 4.000000000008771e-10 1.9866666667008384e-08 0.0 1.333333333336257e-10 2.4000000000052625e-09 0.0
48.875 2.666666666672514e-10 1.559999999989868e-08 0.0 0.0 2.266666666671637e-09 0.0
49.125 4.000000000008771e-10 1.7600000000363852e-08 0.0 1.333333333336257e-10 2.8000000000061396e-09 0.0
49.375 2.666666666672514e-10 1.733333333288345e-08 0.0 0.0 2.0000000000043854e-09 0.0
49.625 1.333333333336257e-10 1.7466666667274172e-08 0.0 1.333333333336257e-10 3.3333333333406424e-09 0.0
49.875 0.0 1.7866666666109532e-08 0.0 0.0 2.133333333338011e-09 0.0
50.125 0.0 1.7733333333670373e-08 0.0 0.0 2.0000000000043854e-09 0.0
50.375 2.666666666672514e-10 1.8133333333156254e-08 0.0 0.0 2.0000000000043854e-09 0.0
50.625 0.0 1.5466666666809e-08 0.0 0.0 2.533333333338888e-09 0.0
50.875 1.333333333336257e-10 1.5866666666728563e-08 0.0 1.333333333336257e-10 2.8000000000061396e-09 0.0
51.125 0.0 1.3066666666424268e-08 0.0 0.0 2.133333333338011e-09 0.0
51.375 1.333333333336257e-10 1.4133333333526954e-08 0.0 0.0 2.266666666671637e-09 0.0
51.625 0.0 1.4000000000220433e-08 0.0 0.0 2.133333333338011e-09 0.0
51.875 1.333333333336257e-10 1.1866666667099263e-08 0.0 0.0 1.4666666666698826e-09 0.0
52.125 0.0 1.2133333332844942e-08 0.0 0.0 2.8000000000061396e-09 0.0
52.375 4.000000000008771e-10 1.2666666666504706e-08 0.0 0.0 1.0666666666690056e-09 0.0
52.625 0.0 1.2933333333768268e-08 0.0 0.0 1.6000000000035083e-09 0.0
52.875 1.333333333336257e-10 1.4266666666616634e-08 0.0 2.666666666672514e-10 9.333333333353799e-10 0.0
53.125 0.0 1.0399999999860174e-08 0.0 1.333333333336257e-10 6.666666666681285e-10 0.0
53.375 0.0 1.2933333333551428e-08 0.0 0.0 6.666666666681285e-10 0.0
53.625 0.0 1.0399999999643333e-08 0.0 0.0 2.266666666671637e-09 0.0
53.875 0.0 1.3200000000164469e-08 0.0 0.0 1.2000000000026313e-09 0.0
54.125 0.0 1.160000000005254e-08 0.0 0.0 1.8666666666707597e-09 0.0
54.375 0.0 1.160000000005254e-08 0.0 0.0 1.4666666666698826e-09 0.0
54.625 0.0 1.0133333333247133e-08 0.0 0.0 1.2000000000026313e-09 0.0
54.875 0.0 1.0133333333680813e-08 0.0 0.0 1.2000000000026313e-09 0.0
55.125 1.333333333336257e-10 9.73333333332757e-09 0.0 0.0 2.4000000000052625e-09 0.0
55.375 0.0 9.73333333311073e-09 0.0 0.0 1.733333333337134e-09 0.0
55.625 0.0 1.0000000000157452e-08 0.0 0.0 9.333333333353799e-10 0.0
55.875 1.333333333336257e-10 7.999999999909121e-09 0.0 0.0 6.666666666681285e-10 0.0
56.125 0.0 6.6666666670607555e-09 0.0 0.0 9.333333333353799e-10 0.0
56.375 0.0 8.799999999965086e-09 0.0 0.0 9.333333333353799e-10 0.0
56.625 0.0 9.333333332974328e-09 0.0 0.0 9.333333333353799e-10 0.0
56.875 0.0 6.933333333456956e-09 0.0 0.0 6.666666666681285e-10 0.0
57.125 0.0 7.46666666711672e-09 0.0 0.0 4.000000000008771e-10 0.0
57.375 0.0 6.666666666193394e-09 0.0 0.0 4.000000000008771e-10 0.0
57.625 0.0 7.466666666466198e-09 0.0 0.0 1.2000000000026313e-09 0.0
57.875 1.333333333336257e-10 7.866666667253122e-09 0.0 0.0 4.000000000008771e-10 0.0
58.125 0.0 7.73333333329608e-09 0.0 0.0 2.666666666672514e-10 0.0
58.375 0.0 9.199999999884648e-09 0.0 0.0 9.333333333353799e-10 0.0
58.625 0.0 4.800000000118945e-09 0.0 0.0 5.333333333345028e-10 0.0
58.875 1.333333333336257e-10 5.866666666787951e-09 0.0 0.0 8.000000000017542e-10 0.0
59.125 0.0 7.066666666329796e-09 0.0 1.333333333336257e-10 1.333333333336257e-10 0.0
59.375 0.0 5.4666666666515484e-09 0.0 0.0 2.666666666672514e-10 0.0
59.625 0.0 5.200000000255348e-09 0.0 0.0 1.333333333336257e-10 0.0
59.875 0.0 5.333333333128187e-09 0.0 0.0 1.333333333336257e-10 0.0
60.125 0.0 4.9333333332086254e-09 0.0 0.0 2.666666666672514e-10 0.0
60.375 0.0 4.800000000335786e-09 0.0 0.0 5.333333333345028e-10 0.0
60.625 0.0 4.3999999997657024e-09 0.0 0.0 1.333333333336257e-10 0.0
60.875 0.0 4.000000000279821e-09 0.0 0.0 0.0 0.0
61.125 0.0 4.000000000279821e-09 0.0 0.0 1.0666666666690056e-09 0.0
61.375 0.0 3.99999999941246e-09 0.0 0.0 0.0 0.0
61.625 0.0 4.400000000199383e-09 0.0 0.0 1.333333333336257e-10 0.0
61.875 0.0 3.5999999999265786e-09 0.0 0.0 2.666666666672514e-10 0.0
62.125 0.0 5.066666666948827e-09 0.0 0.0 1.333333333336257e-10 0.0
62.375 0.0 3.733333333233099e-09 0.0 0.0 0.0 0.0
62.625 0.0 3.5999999999265786e-09 0.0 0.0 2.666666666672514e-10 0.0
62.875 0.0 3.0666666664836556e-09 0.0 0.0 1.333333333336257e-10 0.0
63.125 0.0 2.8000000005211356e-09 0.0 0.0 0.0 0.0
63.375 1.333333333336257e-10 2.7999999998706143e-09 0.0 0.0 4.000000000008771e-10 0.0
63.625 0.0 2.9333333333939754e-09 0.0 0.0 1.333333333336257e-10 0.0
63.875 0.0 3.5999999994928977e-09 0.0 0.0 0.0 0.0
64.125 0.0 1.86666666672497e-09 0.0 0.0 0.0 0.0
64.375 0.0 1.86666666672497e-09 0.0 0.0 1.333333333336257e-10 0.0
64.625 0.0 2.533333333257573e-09 0.0 0.0 0.0 0.0
64.875 0.0 3.200000000223857e-09 0.0 0.0 2.666666666672514e-10 0.0
65.125 0.0 1.8666666671586507e-09 0.0 0.0 0.0 0.0
65.375 0.0 2.933333332743454e-09 0.0 0.0 1.333333333336257e-10 0.0
65.625 0.0 2.0000000000314905e-09 0.0 0.0 2.666666666672514e-10 0.0
65.875 0.0 2.5333333334744135e-09 0.0 0.0 0.0 0.0
66.125 0.0 1.5999999998950881e-09 0.0 0.0 0.0 0.0
66.375 0.0 2.6666666663472532e-09 0.0 0.0 0.0 0.0
66.625 0.0 1.8666666671586507e-09 0.0 0.0 1.333333333336257e-10 0.0
66.875 0.0 2.6666666669977745e-09 0.0 0.0 1.333333333336257e-10 0.0
67.125 0.0 1.9999999995978096e-09 0.0 0.0 2.666666666672514e-10 0.0
67.375 0.0 1.86666666672497e-09 0.0 0.0 1.333333333336257e-10 0.0
67.625 0.0 1.866666666291289e-09 0.0 0.0 0.0 0.0
67.875 0.0 2.666666666780934e-09 0.0 0.0 0.0 0.0
68.125 0.0 2.1333333331211707e-09 0.0 0.0 0.0 0.0
68.375 0.0 1.3333333332820468e-09 0.0 0.0 0.0 0.0
68.625 0.0 2.4000000006015737e-09 0.0 0.0 0.0 0.0
68.875 0.0 1.7333333336352896e-09 0.0 0.0 0.0 0.0
69.125 0.0 1.1999999997586858e-09 0.0 0.0 0.0 0.0
69.375 0.0 2.1333333331211707e-09 0.0 0.0 0.0 0.0
69.625 0.0 1.600000000328769e-09 0.0 0.0 1.333333333336257e-10 0.0
69.875 0.0 5.333333332260826e-10 0.0 0.0 1.333333333336257e-10 0.0
70.125 0.0 1.466666666371727e-09 0.0 0.0 1.333333333336257e-10 0.0
70.375 0.0 1.3333333334988873e-09 0.0 0.0 0.0 0.0
70.625 0.0 2.266666666861372e-09 0.0 0.0 0.0 0.0
70.875 0.0 1.5999999996782477e-09 0.0 0.0 0.0 0.0
71.125 0.0 1.3333333332820468e-09 0.0 0.0 0.0 0.0
71.375 0.0 1.066666666885846e-09 0.0 0.0 0.0 0.0
71.625 0.0 1.7333333329847683e-09 0.0 0.0 0.0 0.0
71.875 0.0 1.4666666665885675e-09 0.0 0.0 0.0 0.0
72.125 0.0 1.6000000005456094e-09 0.0 0.0 0.0 0.0
72.375 0.0 6.666666665326032e-10 0.0 0.0 0.0 0.0
72.625 0.0 6.666666667494436e-10 0.0 0.0 0.0 0.0
72.875 0.0 6.666666665326032e-10 0.0 0.0 0.0 0.0
73.125 0.0 1.0666666666690056e-09 0.0 0.0 0.0 0.0
73.375 0.0 5.333333332260826e-10 0.0 0.0 0.0 0.0
73.625 0.0 1.3333333330652064e-09 0.0 0.0 0.0 0.0
73.875 0.0 8.000000000559643e-10 0.0 0.0 0.0 0.0
74.125 0.0 1.0666666666690056e-09 0.0 0.0 0.0 0.0
74.375 0.0 6.666666667494436e-10 0.0 0.0 0.0 0.0
74.625 0.0 8.000000004896451e-10 0.0 0.0 0.0 0.0
74.875 0.0 1.3333333334988873e-09 0.0 0.0 0.0 0.0
75.125 0.0 1.3333333330652064e-09 0.0 0.0 0.0 0.0
75.375 0.0 9.333333331456445e-10 0.0 0.0 0.0 0.0
75.625 0.0 1.066666666885846e-09 0.0 0.0 0.0 0.0
75.875 0.0 3.999999999195619e-10 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
76.625 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
76.875 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
77.125 0.0 9.33333333362485e-10 0.0 0.0 0.0 0.0
77.375 0.0 4.0000000013640236e-10 0.0 0.0 0.0 0.0
77.625 0.0 5.33333333442923e-10 0.0 0.0 0.0 0.0
77.875 0.0 6.666666665326032e-10 0.0 0.0 0.0 0.0
78.125 0.0 3.999999999195619e-10 0.0 0.0 0.0 0.0
78.375 0.0 4.0000000013640236e-10 0.0 0.0 0.0 0.0
78.625 0.0 2.666666668298817e-10 0.0 0.0 0.0 0.0
78.875 0.0 5.33333333442923e-10 0.0 0.0 0.0 0.0
79.125 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
79.375 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
79.625 0.0 4.0000000013640236e-10 0.0 0.0 0.0 0.0
79.875 0.0 5.333333332260826e-10 0.0 0.0 0.0 0.0
80.125 0.0 5.333333332260826e-10 0.0 0.0 0.0 0.0
80.375 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
80.625 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
80.875 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
82.375 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
82.625 0.0 2.666666666130413e-10 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 6.666666665326032e-10 0.0 0.0 0.0 0.0
83.375 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 1.3333333330652064e-10 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 2.666666668298817e-10 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_104.15mrad_final.txt <==
0.125 5.514294375641166e-07 3.8788706630898186e-05 0.0 4.052654756410337e-07 2.9657714914397244e-05 0.0
0.375 4.235814574359234e-07 1.767715661916176e-05 0.0 2.966178393589849e-07 1.3199053847932312e-05 0.0
0.625 3.463335221795028e-07 8.789706330061009e-06 0.0 2.519876806410397e-07 8.0183177114636e-06 0.0
0.875 2.941359083333391e-07 4.322883197692556e-06 0.0 1.8801953807693693e-07 5.602531243310198e-06 0.0
1.125 2.2224661820516036e-07 3.2470862506419414e-06 0.0 1.4684679038462509e-07 3.9080883833121204e-06 0.0
1.375 1.7435391538462388e-07 2.4786977278859782e-06 0.0 1.1112919474359424e-07 2.584456870337109e-06 0.0
1.625 1.209819534615447e-07 2.0286653366039144e-06 0.0 8.169514423076943e-08 1.7001707363665874e-06 0.0
1.875 7.766108346153944e-08 1.6637000087828057e-06 0.0 5.978590512820612e-08 1.141916220504625e-06 0.0
2.125 5.320094012820457e-08 1.3037196185896092e-06 0.0 4.8019243846155033e-08 8.673885092633519e-07 0.0
2.375 3.5686923974360666e-08 9.55177578076816e-07 0.0 3.1625290256409036e-08 5.794003119493967e-07 0.0
2.625 2.5416749871794987e-08 7.579853973080418e-07 0.0 2.7499990769228013e-08 4.584366910518104e-07 0.0
2.875 2.0336642820513805e-08 5.638746207689446e-07 0.0 2.0363155897442963e-08 3.41989291742956e-07 0.0
3.125 1.262706141026031e-08 3.696836201921345e-07 0.0 1.489028153846759e-08 2.4771391224881576e-07 0.0
3.375 1.02105758974393e-08 2.653754210894913e-07 0.0 1.0801307692315332e-08 2.1718208583004436e-07 0.0
3.625 7.190568717951263e-09 1.8645252935857773e-07 0.0 8.33620307692978e-09 1.7137991230580657e-07 0.0
3.875 4.659716538464051e-09 1.6444872769206902e-07 0.0 7.141870128209399e-09 1.413157223173738e-07 0.0
4.125 4.325179230772507e-09 1.269466614098303e-07 0.0 4.912937435902182e-09 1.2746609217785434e-07 0.0
4.375 2.8795902564128394e-09 1.1339477269213321e-07 0.0 3.8719088461590544e-09 1.236018205584338e-07 0.0
4.625 2.3708607692329018e-09 8.381773128183665e-08 0.0 3.277501282054402e-09 1.0250610513344908e-07 0.0
4.875 1.7416126923089183e-09 6.777653628213315e-08 0.0 2.4470521794915477e-09 9.590251137653718e-08 0.0
5.125 1.6443800000005956e-09 4.994165551284134e-08 0.0 1.8080305128219515e-09 8.265937413198582e-08 0.0
5.375 1.1336662820524637e-09 4.314148666675595e-08 0.0 8.730688461549901e-10 8.004245751551636e-08 0.0
5.625 8.664934615391119e-10 3.231082833338411e-08 0.0 5.918494871794876e-10 6.126527863138957e-08 0.0
5.875 6.51296153846368e-10 3.03478675640575e-08 0.0 1.0876170512816542e-09 5.660334966402702e-08 0.0
6.125 6.614358974358791e-10 1.9492728333355184e-08 0.0 7.929514102570266e-10 4.641602491234744e-08 0.0
6.375 3.900405128203269e-10 2.3366376794851972e-08 0.0 5.825605128207369e-10 3.651227184356745e-08 0.0
6.625 1.798682051283411e-10 1.4428399230630574e-08 0.0 4.5524756410298783e-10 3.2354288662808455e-08 0.0
6.875 2.2403243589750078e-10 1.4224116281959936e-08 0.0 1.8582935897443006e-10 2.4038903229499646e-08 0.0
7.125 2.131619230768174e-10 8.686993333250877e-09 0.0 1.1616153846167771e-10 1.9910804808568575e-08 0.0
7.375 5.7692307692401617e-11 5.716036282049208e-09 0.0 0.0 1.6100596491512662e-08 0.0
7.625 1.2325179487177604e-10 7.562684230740554e-09 0.0 1.824008974357649e-10 1.1793854102609127e-08 0.0
7.875 1.8423256410233496e-10 6.632362307740138e-09 0.0 2.958576923091732e-11 1.0853061923110966e-08 0.0
8.125 1.355312820510011e-10 5.836897948752629e-09 0.0 1.4102564102549416e-10 9.366070512843955e-09 0.0
8.375 8.974358974368879e-11 7.0235500000323785e-09 0.0 9.122282051312182e-11 7.533881153873605e-09 0.0
8.625 5.7692307692401617e-11 1.2762226923044087e-09 0.0 2.958576923091732e-11 5.433534487183571e-09 0.0
8.875 2.5641025641114443e-11 2.1362575641146976e-09 0.0 2.958576923091732e-11 6.414651794887428e-09 0.0
9.125 8.516487179487328e-11 2.0946884615302003e-09 0.0 0.0 3.3424925641010886e-09 0.0
9.375 5.7692307692401617e-11 2.2019329487332024e-09 0.0 0.0 2.6535517948402107e-09 0.0
9.625 2.5641025641114443e-11 1.9304238461518913e-09 0.0 0.0 2.673205897404398e-09 0.0
9.875 0.0 9.967706410290338e-10 0.0 0.0 4.308290384576153e-09 0.0
10.125 0.0 1.4423076922782767e-10 0.0 0.0 3.269815897400828e-09 0.0
10.375 2.5641025641114443e-11 1.6836439743593426e-09 0.0 0.0 1.5612756409976239e-09 0.0
10.625 0.0 5.548460256510606e-10 0.0 0.0 1.4663029487165576e-09 0.0
10.875 0.0 4.31459358976702e-10 0.0 0.0 5.700679487247477e-10 0.0
11.125 0.0 6.089743589769974e-10 0.0 0.0 3.6206269230019787e-10 0.0
11.375 0.0 2.0710038461176257e-10 0.0 0.0 1.1411666667778941e-10 0.0
11.625 0.0 1.5297243590654645e-10 0.0 0.0 1.0001717948857416e-10 0.0
11.875 0.0 5.325438461522766e-10 0.0 0.0 2.197805128265496e-10 0.0
12.125 0.0 0.0 0.0 0.0 7.391038460782557e-11 0.0
12.375 0.0 0.0 0.0 0.0 1.6483538462668847e-10 0.0
12.625 0.0 0.0 0.0 0.0 2.9369089743437517e-10 0.0
12.875 0.0 0.0 0.0 0.0 1.8575128205868506e-10 0.0
13.125 0.0 0.0 0.0 0.0 1.0333358974534083e-10 0.0
13.375 0.0 0.0 0.0 0.0 3.7930512815928866e-11 0.0
13.625 0.0 0.0 0.0 0.0 1.3931346153723753e-10 0.0
13.875 0.0 0.0 0.0 0.0 2.1127320513458347e-10 0.0
14.125 0.0 0.0 0.0 0.0 5.618598718064045e-10 0.0
14.375 0.0 0.0 0.0 0.0 2.7472564102641074e-10 0.0
14.625 0.0 0.0 0.0 0.0 1.3275679486930356e-10 0.0
14.875 0.0 0.0 0.0 0.0 5.6895769237445826e-11 0.0
15.125 0.0 0.0 0.0 0.0 1.8965256407964433e-11 0.0
15.375 0.0 0.0 0.0 0.0 3.7930512815928866e-11 0.0
15.625 0.0 0.0 0.0 0.0 1.8965256407964433e-11 0.0
15.875 0.0 0.0 0.0 0.0 3.7930512815928866e-11 0.0
16.125 0.0 0.0 0.0 0.0 0.0 0.0
16.375 0.0 0.0 0.0 0.0 0.0 0.0
16.625 0.0 0.0 0.0 0.0 1.8965256407964433e-11 0.0
16.875 0.0 0.0 0.0 0.0 0.0 0.0
17.125 0.0 0.0 0.0 0.0 0.0 0.0
17.375 0.0 0.0 0.0 0.0 0.0 0.0
17.625 0.0 0.0 0.0 0.0 0.0 0.0
17.875 0.0 0.0 0.0 0.0 0.0 0.0
18.125 0.0 0.0 0.0 0.0 0.0 0.0
18.375 0.0 0.0 0.0 0.0 0.0 0.0
18.625 0.0 0.0 0.0 0.0 0.0 0.0
18.875 0.0 0.0 0.0 0.0 0.0 0.0
19.125 0.0 0.0 0.0 0.0 0.0 0.0
19.375 0.0 0.0 0.0 0.0 0.0 0.0
19.625 0.0 0.0 0.0 0.0 0.0 0.0
19.875 0.0 0.0 0.0 0.0 0.0 0.0
20.125 0.0 0.0 0.0 0.0 0.0 0.0
20.375 0.0 0.0 0.0 0.0 0.0 0.0
20.625 0.0 0.0 0.0 0.0 0.0 0.0
20.875 0.0 0.0 0.0 0.0 0.0 0.0
21.125 0.0 0.0 0.0 0.0 0.0 0.0
21.375 0.0 0.0 0.0 0.0 0.0 0.0
21.625 0.0 0.0 0.0 0.0 0.0 0.0
21.875 0.0 0.0 0.0 0.0 0.0 0.0
22.125 0.0 0.0 0.0 0.0 0.0 0.0
22.375 0.0 0.0 0.0 0.0 0.0 0.0
22.625 0.0 0.0 0.0 0.0 0.0 0.0
22.875 0.0 0.0 0.0 0.0 0.0 0.0
23.125 0.0 0.0 0.0 0.0 0.0 0.0
23.375 0.0 0.0 0.0 0.0 0.0 0.0
23.625 0.0 0.0 0.0 0.0 0.0 0.0
23.875 0.0 0.0 0.0 0.0 0.0 0.0
24.125 0.0 0.0 0.0 0.0 0.0 0.0
24.375 0.0 0.0 0.0 0.0 0.0 0.0
24.625 0.0 0.0 0.0 0.0 0.0 0.0
24.875 0.0 0.0 0.0 0.0 0.0 0.0
25.125 0.0 0.0 0.0 0.0 0.0 0.0
25.375 0.0 0.0 0.0 0.0 0.0 0.0
25.625 0.0 0.0 0.0 0.0 0.0 0.0
25.875 0.0 0.0 0.0 0.0 0.0 0.0
26.125 0.0 0.0 0.0 0.0 0.0 0.0
26.375 0.0 0.0 0.0 0.0 0.0 0.0
26.625 0.0 0.0 0.0 0.0 0.0 0.0
26.875 0.0 0.0 0.0 0.0 0.0 0.0
27.125 0.0 0.0 0.0 0.0 0.0 0.0
27.375 0.0 0.0 0.0 0.0 0.0 0.0
27.625 0.0 0.0 0.0 0.0 0.0 0.0
27.875 0.0 0.0 0.0 0.0 0.0 0.0
28.125 0.0 0.0 0.0 0.0 0.0 0.0
28.375 0.0 0.0 0.0 0.0 0.0 0.0
28.625 0.0 0.0 0.0 0.0 0.0 0.0
28.875 0.0 0.0 0.0 0.0 0.0 0.0
29.125 0.0 0.0 0.0 0.0 0.0 0.0
29.375 0.0 0.0 0.0 0.0 0.0 0.0
29.625 0.0 0.0 0.0 0.0 0.0 0.0
29.875 0.0 0.0 0.0 0.0 0.0 0.0
30.125 0.0 0.0 0.0 0.0 0.0 0.0
30.375 0.0 0.0 0.0 0.0 0.0 0.0
30.625 0.0 0.0 0.0 0.0 0.0 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 0.0 0.0
31.375 0.0 0.0 0.0 0.0 0.0 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 0.0 0.0
32.125 0.0 0.0 0.0 0.0 0.0 0.0
32.375 0.0 0.0 0.0 0.0 0.0 0.0
32.625 0.0 0.0 0.0 0.0 0.0 0.0
32.875 0.0 0.0 0.0 0.0 0.0 0.0
33.125 0.0 0.0 0.0 0.0 0.0 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_20.90mrad_final.txt <==
0.125 6.168066768253983e-07 4.127208256635074e-05 0.0 3.542648228571452e-07 3.211000974412767e-05 0.0
0.375 6.334380279365146e-07 4.974786832698404e-05 0.0 3.10209044444449e-07 1.4706440506031355e-05 0.0
0.625 6.726822507936755e-07 7.090664883363969e-05 0.0 3.046640203174701e-07 1.1287761140316846e-05 0.0
0.875 6.580393365079719e-07 8.896799791868851e-05 0.0 2.3150782793651684e-07 9.10016478285383e-06 0.0
1.125 5.527712012698842e-07 8.914761753899643e-05 0.0 2.435232349206459e-07 7.939247639996095e-06 0.0
1.375 5.405633441270138e-07 6.834247596248101e-05 0.0 2.532138082539846e-07 6.596683856504562e-06 0.0
1.625 5.237910393651129e-07 4.3754709333931126e-05 0.0 2.0873849777779605e-07 5.161369420314787e-06 0.0
1.875 4.960355504762303e-07 2.6849031888231056e-05 0.0 2.085977853968412e-07 4.512739286981446e-06 0.0
2.125 4.58703281269879e-07 1.746343037649107e-05 0.0 1.9312543365081325e-07 3.8160986666639694e-06 0.0
2.375 4.3950662603179496e-07 1.1998415219035413e-05 0.0 1.9806708380954325e-07 3.153330463489176e-06 0.0
2.625 4.0690743682544266e-07 8.365910585387128e-06 0.0 2.1214187174604884e-07 2.638954496505486e-06 0.0
2.875 4.432569371428966e-07 5.956077935866198e-06 0.0 1.8612103365081498e-07 2.397400004441907e-06 0.0
3.125 4.2799539619055e-07 4.765176151105962e-06 0.0 1.7722981142858555e-07 2.128454484442489e-06 0.0
3.375 4.360504723810783e-07 3.8106479460283532e-06 0.0 1.7279991492065723e-07 1.9599352958707265e-06 0.0
3.625 4.1872529523820586e-07 3.2949692526960473e-06 0.0 1.592672323809726e-07 1.7786810463472967e-06 0.0
3.875 3.9836676825405145e-07 2.7284532247601493e-06 0.0 1.543812965079721e-07 1.484925594283891e-06 0.0
4.125 3.895316660318422e-07 2.358932436189289e-06 0.0 1.5186025587304587e-07 1.4177212247598494e-06 0.0
4.375 3.863727536508889e-07 2.1424321638085445e-06 0.0 1.3742341968256804e-07 1.216723514283895e-06 0.0
4.625 3.6298585904772375e-07 1.9952373492052554e-06 0.0 1.2327671047622623e-07 1.099713443172552e-06 0.0
4.875 3.484248152381787e-07 2.037134572062892e-06 0.0 1.1868744507940882e-07 1.0522229726970037e-06 0.0
5.125 3.3518298857150446e-07 2.020776683174302e-06 0.0 1.045418361905182e-07 9.172185847603365e-07 0.0
5.375 3.1019694158738244e-07 2.0471316330154983e-06 0.0 1.0459171682543259e-07 8.941542901569669e-07 0.0
5.625 2.8588735619056417e-07 2.2361957161898607e-06 0.0 1.0769491111115667e-07 7.918543041251765e-07 0.0
5.875 2.610974025397485e-07 2.387390589205689e-06 0.0 9.160582158734953e-08 7.721389726966983e-07 0.0
6.125 2.499628914285058e-07 2.491764359999096e-06 0.0 8.696905587305237e-08 7.260252323793568e-07 0.0
6.375 2.210109961903577e-07 2.6272936336497847e-06 0.0 8.370281650796967e-08 6.532009326968408e-07 0.0
6.625 2.0985258095225628e-07 2.8043654787291176e-06 0.0 8.049707746033593e-08 6.644052736493489e-07 0.0
6.875 1.8530256825381824e-07 2.9045301149200307e-06 0.0 7.344214730161118e-08 6.282699574589154e-07 0.0
7.125 1.6263310349192481e-07 3.005329645713547e-06 0.0 7.00053606349623e-08 5.808600247606877e-07 0.0
7.375 1.467166336506673e-07 3.0779755269833963e-06 0.0 6.69945320635186e-08 5.221081231736422e-07 0.0
7.625 1.3683305650785698e-07 3.12607668380828e-06 0.0 6.308585460320351e-08 4.885122158718625e-07 0.0
7.875 1.1694713460304826e-07 3.108220982856076e-06 0.0 5.6131361904781034e-08 4.854735911099519e-07 0.0
8.125 1.1204423746017967e-07 3.132047645077753e-06 0.0 5.411188000003128e-08 4.577579346022186e-07 0.0
8.375 1.0074209015859056e-07 3.1562199314275974e-06 0.0 4.578074222224564e-08 4.1808544571356925e-07 0.0
8.625 8.942119999984772e-08 2.989267434919487e-06 0.0 4.608144380955258e-08 3.8416554095204174e-07 0.0
8.875 7.66777574601762e-08 2.8534166431742067e-06 0.0 4.258209079367523e-08 3.6027802476166354e-07 0.0
9.125 6.760039238083082e-08 2.718867268570839e-06 0.0 4.1638511111125e-08 3.2766885650769456e-07 0.0
9.375 6.573995238080837e-08 2.557288885079198e-06 0.0 3.48300800000211e-08 3.139502717458358e-07 0.0
9.625 5.3461401904629974e-08 2.3155084653971947e-06 0.0 3.589637269843279e-08 3.1197179111089736e-07 0.0
9.875 4.881943746017474e-08 2.1471727092062893e-06 0.0 2.9573590476208506e-08 2.9085963555518886e-07 0.0
10.125 4.377320571415254e-08 1.9388795739676366e-06 0.0 2.6684826666687676e-08 2.7835943746008784e-07 0.0
10.375 3.955895047608754e-08 1.799743038094514e-06 0.0 2.7250140952401e-08 2.5463598285677927e-07 0.0
10.625 3.777722730147296e-08 1.5985147701578226e-06 0.0 2.7248976507959015e-08 2.3500883872981074e-07 0.0
10.875 2.994722539673585e-08 1.4348933409512625e-06 0.0 2.7453802539700673e-08 2.2582791238062532e-07 0.0
11.125 2.996815492053256e-08 1.2682167117451359e-06 0.0 2.2592928253986402e-08 2.0520795619019343e-07 0.0
11.375 2.926994984116981e-08 1.1250525257129867e-06 0.0 2.1027632380972295e-08 1.96642753650647e-07 0.0
11.625 2.5782104126884813e-08 1.0180875580938957e-06 0.0 2.1296968253986348e-08 1.8640957841260949e-07 0.0
11.875 2.1568041904667122e-08 8.67776916189467e-07 0.0 1.81485295238264e-08 1.7176533777764542e-07 0.0
12.125 1.9316110476110616e-08 7.843286158718031e-07 0.0 1.6888858412712384e-08 1.5387064888872874e-07 0.0
12.375 1.7980381587220373e-08 6.774717498399642e-07 0.0 1.6172522539693827e-08 1.5682936253949087e-07 0.0
12.625 1.849817269832493e-08 5.797441041256561e-07 0.0 1.3688509841284244e-08 1.5208531619034554e-07 0.0
12.875 1.5556681904677132e-08 5.125768031731884e-07 0.0 1.5097268571442214e-08 1.3771660888875405e-07 0.0
13.125 1.4893652698345534e-08 4.507694711101311e-07 0.0 1.3784916825409573e-08 1.2745314031744497e-07 0.0
13.375 1.4901305396743063e-08 3.9582285333206093e-07 0.0 1.3663241269854038e-08 1.2614923301589682e-07 0.0
13.625 1.3628278095173096e-08 3.5080558222113766e-07 0.0 1.0697888253980842e-08 1.2369321079362997e-07 0.0
13.875 1.3483884444379259e-08 3.097728901573513e-07 0.0 9.976167619060336e-09 1.0994490920633528e-07 0.0
14.125 1.1306015238035432e-08 2.6254227872941297e-07 0.0 8.841467936517312e-09 1.074341657142353e-07 0.0
14.375 1.150540380946283e-08 2.334278107929584e-07 0.0 9.276294603188935e-09 9.332439174602309e-08 0.0
14.625 9.201106666612645e-09 2.1488861015768728e-07 0.0 8.458420317474245e-09 9.626487682538225e-08 0.0
14.875 8.567485714229946e-09 1.9642605968194296e-07 0.0 7.564453968267347e-09 9.014242984136615e-08 0.0
15.125 9.243439999950746e-09 1.7756577206263103e-07 0.0 7.271431111123246e-09 8.667070412694735e-08 0.0
15.375 6.259725079333701e-09 1.6427318476146778e-07 0.0 8.101147301600485e-09 8.732205904765796e-08 0.0
15.625 6.4747860317074886e-09 1.4996769206283497e-07 0.0 5.915935238106163e-09 7.667808634928162e-08 0.0
15.875 7.92485777773403e-09 1.3696721650737972e-07 0.0 6.573471746042986e-09 7.580432507948271e-08 0.0
16.125 5.947859047587462e-09 1.2810883872943404e-07 0.0 6.730830476202454e-09 7.578053079368647e-08 0.0
16.375 6.82916253964659e-09 1.1706066603144223e-07 0.0 4.651314920643003e-09 7.549285142868334e-08 0.0
16.625 5.2061879364813905e-09 1.1011464825367006e-07 0.0 5.624060317472214e-09 6.64972234921523e-08 0.0
16.875 5.232777777743286e-09 1.005130584118925e-07 0.0 4.4808355555661135e-09 6.278832444456869e-08 0.0
17.125 4.788883809492397e-09 9.421549269819206e-08 0.0 4.513421587310623e-09 5.666685650793503e-08 0.0
17.375 4.442303492034817e-09 9.154730412641327e-08 0.0 3.4207460317539084e-09 5.9500927619080815e-08 0.0
17.625 3.7233701587046774e-09 9.02265149201097e-08 0.0 3.9646939682637115e-09 5.3828535873096236e-08 0.0
17.875 3.050036190458365e-09 7.635721904709816e-08 0.0 3.362925714293482e-09 5.111849269847182e-08 0.0
18.125 4.281575238062718e-09 7.091135174582333e-08 0.0 2.965897142864043e-09 4.943090857150562e-08 0.0
18.375 2.6828165079177143e-09 6.87636355552754e-08 0.0 3.766852698422184e-09 4.5267847619142286e-08 0.0
18.625 2.82775428569901e-09 6.800200507892356e-08 0.0 3.1502349206425723e-09 4.118504444460599e-08 0.0
18.875 3.0053447618863597e-09 5.997269015851469e-08 0.0 2.40475174603713e-09 4.0589159365262036e-08 0.0
19.125 2.8652952380776723e-09 5.0117473650410256e-08 0.0 3.190132698419766e-09 4.0747438095472275e-08 0.0
19.375 2.369567619031588e-09 5.5615276825255605e-08 0.0 2.148523174607681e-09 3.712284825412504e-08 0.0
19.625 2.4079822222052418e-09 5.187659428548472e-08 0.0 1.7799669841321011e-09 4.152208063503923e-08 0.0
19.875 2.5267993650634633e-09 5.019690158675205e-08 0.0 2.0549631746088e-09 3.914423555572712e-08 0.0
20.125 2.3965174602990247e-09 4.66132107935233e-08 0.0 1.9528787301632572e-09 4.0558512381016956e-08 0.0
20.375 2.113882539663865e-09 4.525701206316551e-08 0.0 1.92088063492602e-09 3.8713923174675926e-08 0.0
20.625 1.6676165079281463e-09 4.220342031738527e-08 0.0 2.125466031751239e-09 3.965129142865652e-08 0.0
20.875 1.9726323809386443e-09 3.727766158701396e-08 0.0 1.8525295238144875e-09 3.5821180952483366e-08 0.0
21.125 1.6551720634799702e-09 3.3570147301201746e-08 0.0 1.9163453968309483e-09 3.695961904774214e-08 0.0
21.375 1.2837765079299853e-09 3.4407727618913225e-08 0.0 1.28094412698782e-09 3.213641714297868e-08 0.0
21.625 1.2322425396785175e-09 3.088650920603491e-08 0.0 1.4127936507972552e-09 3.174990095247861e-08 0.0
21.875 1.6553288888756032e-09 3.192945269834581e-08 0.0 1.2108844444476896e-09 3.180983047636004e-08 0.0
22.125 3.8095238095007015e-10 3.0581428571126515e-08 0.0 1.269841269844861e-09 2.7540784127186952e-08 0.0
22.375 1.5259987301461883e-09 2.533482412682593e-08 0.0 6.349206349224305e-10 2.5632200000128046e-08 0.0
22.625 9.523809523726343e-10 2.8477825396769872e-08 0.0 1.4648526984166617e-09 2.779990158744989e-08 0.0
22.875 1.4603174603088846e-09 2.5896436825229713e-08 0.0 9.523809523836457e-10 2.990611174634038e-08 0.0
23.125 5.714285714242582e-10 2.3780716190192376e-08 0.0 1.1428571428603748e-09 2.3754815238290466e-08 0.0
23.375 1.528344761889423e-09 2.1422401269783134e-08 0.0 1.2063492063526179e-09 2.4396949841511964e-08 0.0
23.625 1.2698412698346965e-09 2.2667615872870583e-08 0.0 5.714285714301874e-10 2.5662448889106522e-08 0.0
23.875 5.736177777718599e-10 1.870733142830469e-08 0.0 6.349206349224305e-10 2.0833717460645414e-08 0.0
24.125 5.714285714242582e-10 1.8872653333450347e-08 0.0 5.079365079379444e-10 2.179981079398867e-08 0.0
24.375 8.253968253932304e-10 1.8225588571327278e-08 0.0 7.619047619069166e-10 1.8472347301882195e-08 0.0
24.625 4.4444444444146616e-10 1.68735422220994e-08 0.0 1.9047619047672914e-10 1.8511516825680694e-08 0.0
24.875 3.8095238095007015e-10 1.5864566983887773e-08 0.0 6.984126984146735e-10 1.8531370793868065e-08 0.0
25.125 6.984126984070502e-10 1.669990730142172e-08 0.0 3.1746031746121523e-10 1.837158222241491e-08 0.0
25.375 8.253968253915363e-10 1.4212996825259047e-08 0.0 5.714285714301874e-10 1.9400527619237076e-08 0.0
25.625 4.444444444397721e-10 1.4137013968208538e-08 0.0 5.714285714301874e-10 1.741269142877021e-08 0.0
25.875 4.444444444397721e-10 1.1611087619048215e-08 0.0 4.4444444444570133e-10 1.6013680000201598e-08 0.0
26.125 7.619047619001403e-10 1.1991551745939993e-08 0.0 2.539682539689722e-10 1.5236135873217043e-08 0.0
26.375 3.8095238095007015e-10 1.0493725714224265e-08 0.0 3.1746031746121523e-10 1.4843711746331855e-08 0.0
26.625 3.8095238095007015e-10 1.1854123809613114e-08 0.0 3.809523809534583e-10 1.1719464127201177e-08 0.0
26.875 4.444444444397721e-10 1.0973332698234473e-08 0.0 3.809523809534583e-10 1.2750953651068878e-08 0.0
27.125 3.8095238095007015e-10 9.431852698383106e-09 0.0 2.539682539689722e-10 1.3324571428830574e-08 0.0
27.375 3.8095238095007015e-10 7.316911745870909e-09 0.0 5.079365079379444e-10 1.1905853968452364e-08 0.0
27.625 1.2698412698279203e-10 1.0182811428587589e-08 0.0 1.269841269844861e-10 1.1141760000260527e-08 0.0
27.875 1.9047619047418804e-10 9.2063492062016e-09 0.0 3.809523809534583e-10 1.003174603193195e-08 0.0
28.125 1.9047619047418804e-10 9.015873015717248e-09 0.0 1.9047619047672914e-10 8.952380952601934e-09 0.0
28.375 0.0 8.634920634965383e-09 0.0 3.1746031746121523e-10 9.58730158746846e-09 0.0
28.625 2.5396825396558406e-10 8.825396825232895e-09 0.0 2.539682539689722e-10 1.0666666666825581e-08 0.0
28.875 2.539682539672781e-10 8.12698412700711e-09 0.0 3.1746031746121523e-10 9.777777777979918e-09 0.0
29.125 1.9047619047418804e-10 7.301587301574916e-09 0.0 1.269841269844861e-10 9.650793650963245e-09 0.0
29.375 5.079365079311681e-10 6.857142857111427e-09 0.0 0.0 8.12698412711553e-09 0.0
29.625 6.349206349139601e-11 5.396825396731392e-09 0.0 1.269841269844861e-10 7.746031746146825e-09 0.0
29.875 2.5396825396558406e-10 5.460317460443016e-09 0.0 6.349206349224305e-11 9.142857143032077e-09 0.0
30.125 6.349206349139601e-11 4.952380952267903e-09 0.0 1.269841269844861e-10 9.20634920652686e-09 0.0
30.375 1.2698412698279203e-10 5.015873015762687e-09 0.0 0.0 7.619047619211467e-09 0.0
30.625 2.539682539672781e-10 6.349206349261574e-09 0.0 1.269841269844861e-10 8.444444444670766e-09 0.0
30.875 2.5396825396558406e-10 6.2857142855499495e-09 0.0 0.0 8.19047619063742e-09 0.0
31.125 1.9047619047418804e-10 4.634920634793982e-09 0.0 6.349206349224305e-11 6.539682539800137e-09 0.0
31.375 3.1746031745698007e-10 4.317460317536902e-09 0.0 0.0 6.349206349369994e-09 0.0
31.625 2.5396825396558406e-10 4.634920634793982e-09 0.0 6.349206349224305e-11 8.634920635100908e-09 0.0
31.875 1.2698412698279203e-10 3.174603174630787e-09 0.0 6.349206349224305e-11 6.984126984263626e-09 0.0
32.125 1.9047619047418804e-10 4.063492063449345e-09 0.0 6.349206349224305e-11 6.603174603322026e-09 0.0
32.375 3.1746031745867413e-10 4.190476190438913e-09 0.0 0.0 6.984126984290731e-09 0.0
32.625 1.2698412698279203e-10 3.8095238095786285e-09 0.0 0.0 5.968253968374184e-09 0.0
32.875 1.2698412698279203e-10 2.3492063493070134e-09 0.0 1.9047619047672914e-10 5.904761904906505e-09 0.0
33.125 6.349206349309008e-11 3.1111111108107423e-09 0.0 6.349206349224305e-11 6.412698412810568e-09 0.0
33.375 0.0 2.730158730167298e-09 0.0 0.0 5.714285714395048e-09 0.0
33.625 6.349206349139601e-11 3.4285714285015034e-09 0.0 0.0 5.460317460443016e-09 0.0
33.875 0.0 2.4126984128017975e-09 0.0 6.349206349224305e-11 4.507936508048359e-09 0.0
34.125 2.5396825396558406e-10 1.9682539683383085e-09 0.0 6.349206349224305e-11 6.412698412783463e-09 0.0
34.375 6.349206349139601e-11 1.8412698413487402e-09 0.0 0.0 4.317460317536902e-09 0.0
34.625 6.349206349139601e-11 1.5873015871527632e-09 0.0 6.349206349224305e-11 4.952380952484743e-09 0.0
34.875 0.0 1.5238095238748195e-09 0.0 0.0 5.777777777916937e-09 0.0
35.125 6.349206349139601e-11 1.523809523657979e-09 0.0 6.349206349224305e-11 4.380952381058791e-09 0.0
35.375 1.2698412698279203e-10 1.2698412697872627e-09 0.0 0.0 3.555555555626597e-09 0.0
35.625 1.9047619047418804e-10 1.7777777777455359e-09 0.0 0.0 5.269841269904454e-09 0.0
35.875 0.0 1.2063492062924785e-09 0.0 6.349206349224305e-11 3.8095238096057336e-09 0.0
36.125 1.9047619047418804e-10 1.333333333390467e-09 0.0 0.0 4.380952381004581e-09 0.0
36.375 0.0 1.84126984124032e-09 0.0 6.349206349224305e-11 3.619047619121381e-09 0.0
36.625 0.0 1.0158730159165463e-09 0.0 0.0 3.492063492131813e-09 0.0
36.875 0.0 1.9047619048435244e-09 0.0 0.0 3.111111111190213e-09 0.0
37.125 6.349206349139601e-11 1.0158730159165463e-09 0.0 0.0 2.285714285758019e-09 0.0
37.375 6.349206349139601e-11 7.619047619374097e-10 0.0 0.0 2.9206349207058606e-09 0.0
37.625 0.0 1.2063492064008988e-09 0.0 0.0 3.2380952381526763e-09 0.0
37.875 6.349206349139601e-11 9.523809524217622e-10 0.0 0.0 2.666666666726724e-09 0.0
38.125 0.0 1.07936507919449e-09 0.0 0.0 2.666666666699619e-09 0.0
38.375 6.349206349139601e-11 3.8095238096870487e-10 0.0 0.0 3.3015873016745655e-09 0.0
38.625 0.0 1.5238095235495588e-09 0.0 0.0 2.222222222263235e-09 0.0
38.875 0.0 7.619047619374097e-10 0.0 0.0 1.1428571428790096e-09 0.0
39.125 0.0 8.253968254321939e-10 0.0 0.0 1.777777777826851e-09 0.0
39.375 1.2698412698618016e-10 8.88888888926978e-10 0.0 0.0 1.2698412698685779e-09 0.0
39.625 1.2698412698279203e-10 4.44444444463489e-10 0.0 0.0 1.5873015873424986e-09 0.0
39.875 0.0 6.984126984426256e-10 0.0 0.0 1.2698412698414728e-09 0.0
40.125 0.0 6.984126984426256e-10 0.0 0.0 1.2698412698685779e-09 0.0
40.375 0.0 6.984126982257852e-10 0.0 0.0 1.5873015873424986e-09 0.0
40.625 0.0 5.079365078498529e-10 0.0 0.0 1.2698412698685779e-09 0.0
40.875 0.0 5.714285714530573e-10 0.0 0.0 1.0158730158894413e-09 0.0
41.125 0.0 8.88888888926978e-10 0.0 0.0 1.396825396831041e-09 0.0
41.375 6.349206349139601e-11 1.9047619048435244e-10 0.0 0.0 1.5873015873424986e-09 0.0
41.625 0.0 5.079365079582732e-10 0.0 0.0 1.0793650793842254e-09 0.0
41.875 0.0 3.8095238096870487e-10 0.0 0.0 7.619047619103047e-10 0.0
42.125 0.0 5.714285714530573e-10 0.0 0.0 1.5873015873424986e-09 0.0
42.375 0.0 6.984126984426256e-10 0.0 0.0 9.523809523946571e-10 0.0
42.625 0.0 5.079365079582732e-10 0.0 0.0 1.1428571428790096e-09 0.0
42.875 6.349206349139601e-11 1.269841269895683e-10 0.0 0.0 9.523809523946571e-10 0.0
43.125 0.0 5.714285713446371e-10 0.0 0.0 9.523809523946571e-10 0.0
43.375 0.0 3.8095238096870487e-10 0.0 0.0 1.2698412698685779e-09 0.0
43.625 0.0 5.714285714530573e-10 0.0 0.0 1.2698412698685779e-09 0.0
43.875 0.0 1.9047619048435244e-10 0.0 0.0 1.2063492064008988e-09 0.0
44.125 0.0 3.8095238096870487e-10 0.0 0.0 6.984126984155205e-10 0.0
44.375 0.0 5.714285714530573e-10 0.0 0.0 5.714285714530573e-10 0.0
44.625 0.0 6.349206349478415e-11 0.0 0.0 6.349206349478415e-10 0.0
44.875 0.0 1.9047619048435244e-10 0.0 0.0 8.88888888899873e-10 0.0
45.125 0.0 2.5396825387071637e-10 0.0 0.0 5.714285714259523e-10 0.0
45.375 0.0 1.269841269895683e-10 0.0 0.0 7.619047619103047e-10 0.0
45.625 0.0 1.2698412688114807e-10 0.0 0.0 6.349206349478415e-10 0.0
45.875 0.0 3.1746031747392073e-10 0.0 0.0 7.619047619103047e-10 0.0
46.125 6.349206349139601e-11 1.269841269895683e-10 0.0 0.0 5.079365079582732e-10 0.0
46.375 0.0 3.1746031747392073e-10 0.0 0.0 8.253968254050888e-10 0.0
46.625 0.0 6.349206349478415e-11 0.0 0.0 8.253968254050888e-10 0.0
46.875 0.0 0.0 0.0 0.0 5.079365079582732e-10 0.0
47.125 0.0 1.269841269895683e-10 0.0 0.0 3.8095238096870487e-10 0.0
47.375 0.0 0.0 0.0 0.0 4.44444444463489e-10 0.0
47.625 0.0 2.539682539791366e-10 0.0 0.0 3.809523809415998e-10 0.0
47.875 0.0 1.9047619048435244e-10 0.0 0.0 6.349206349478415e-10 0.0
48.125 0.0 3.8095238096870487e-10 0.0 0.0 5.079365079582732e-10 0.0
48.375 0.0 2.539682539791366e-10 0.0 0.0 6.349206349207364e-10 0.0
48.625 0.0 0.0 0.0 0.0 4.44444444463489e-10 0.0
48.875 0.0 2.539682539791366e-10 0.0 0.0 8.88888888899873e-10 0.0
49.125 0.0 1.269841269895683e-10 0.0 0.0 4.4444444443638396e-10 0.0
49.375 0.0 6.349206349478415e-11 0.0 0.0 1.9047619048435244e-10 0.0
49.625 0.0 1.269841269895683e-10 0.0 0.0 0.0 0.0
49.875 0.0 1.269841269895683e-10 0.0 0.0 1.9047619048435244e-10 0.0
50.125 0.0 3.1746031747392073e-10 0.0 0.0 1.269841269895683e-10 0.0
50.375 0.0 1.269841269895683e-10 0.0 0.0 2.539682539791366e-10 0.0
50.625 0.0 0.0 0.0 0.0 3.8095238096870487e-10 0.0
50.875 0.0 2.539682539791366e-10 0.0 0.0 0.0 0.0
51.125 0.0 6.349206349478415e-11 0.0 0.0 0.0 0.0
51.375 0.0 6.349206349478415e-11 0.0 0.0 6.349206349478415e-11 0.0
51.625 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
51.875 0.0 1.269841269895683e-10 0.0 0.0 6.349206346767909e-11 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 1.2698412688114807e-10 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 1.269841269895683e-10 0.0
53.125 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
53.375 0.0 6.349206349478415e-11 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 6.349206349478415e-11 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_31.36mrad_final.txt <==
0.125 6.829923780645062e-07 4.8140732194410974e-05 0.0 3.9805377204300743e-07 3.292284725376875e-05 0.0
0.375 6.117138748386829e-07 6.16143229617303e-05 0.0 3.055207169892423e-07 1.5462661614625975e-05 0.0
0.625 5.650236735483652e-07 5.895170201376893e-05 0.0 2.5992374537633387e-07 1.0469475730748385e-05 0.0
0.875 5.131421019354911e-07 3.987577015009399e-05 0.0 2.5241697161289393e-07 7.529552253759164e-06 0.0
1.125 4.454645974193779e-07 2.405655431912424e-05 0.0 2.2604194709676256e-07 5.7930087522549195e-06 0.0
1.375 4.2047194881722197e-07 1.6528953058054163e-05 0.0 2.155635354838617e-07 4.469878166879601e-06 0.0
1.625 4.105846262365427e-07 1.2994116059352617e-05 0.0 2.1219360129032248e-07 3.636196941073357e-06 0.0
1.875 4.122305638708592e-07 9.571970438712564e-06 0.0 2.047210782795767e-07 2.928241154406865e-06 0.0
2.125 4.1100665677411396e-07 7.047148521721386e-06 0.0 1.9462820602151108e-07 2.6132577410734487e-06 0.0
2.375 3.8754327440852924e-07 4.925268042145958e-06 0.0 1.9263825505377265e-07 2.217691769459799e-06 0.0
2.625 3.8080439741928765e-07 3.809408578917732e-06 0.0 1.756237165591435e-07 1.95705095999742e-06 0.0
2.875 3.7884453548382094e-07 2.949219556985306e-06 0.0 1.6256061161290826e-07 1.7441049372018475e-06 0.0
3.125 3.6743481376338764e-07 2.529712817202212e-06 0.0 1.4386032430108303e-07 1.4450118748371703e-06 0.0
3.375 3.3424768860212215e-07 2.204609369030504e-06 0.0 1.365412920430197e-07 1.2376414021493174e-06 0.0
3.625 3.020330137634139e-07 2.030289147956154e-06 0.0 1.2472535741936667e-07 1.1408911062354786e-06 0.0
3.875 2.841308129032301e-07 1.9930544344081455e-06 0.0 1.1535698666667572e-07 1.0345482025797976e-06 0.0
4.125 2.6239412774191933e-07 2.0953925453762764e-06 0.0 1.0160690064516599e-07 8.95975136773884e-07 0.0
4.375 2.2978734795693278e-07 2.1715797939788088e-06 0.0 9.367276258064419e-08 8.064660279568715e-07 0.0
4.625 2.043930941934469e-07 2.4465024283878718e-06 0.0 8.581320430107842e-08 6.714243453764855e-07 0.0
4.875 1.6930655956983462e-07 2.5833012769902928e-06 0.0 7.328505247311469e-08 6.531676576347053e-07 0.0
5.125 1.508998735483729e-07 2.813336557420064e-06 0.0 6.901624129032524e-08 5.290633311828353e-07 0.0
5.375 1.2640058279566544e-07 2.9586572933339183e-06 0.0 6.735292817203568e-08 4.898426567739769e-07 0.0
5.625 1.0691638881716014e-07 3.0164152722581493e-06 0.0 5.7662135483877594e-08 4.372034430105351e-07 0.0
5.875 9.110642709671548e-08 3.072259227096725e-06 0.0 5.301585333333285e-08 4.0406596946195375e-07 0.0
6.125 7.707237247309227e-08 2.8983134486016402e-06 0.0 5.115004301076555e-08 3.8035954666625006e-07 0.0
6.375 5.881950967737872e-08 2.6984517470960367e-06 0.0 4.18970894623685e-08 3.483637273116202e-07 0.0
6.625 5.313503698918202e-08 2.5207294898921e-06 0.0 3.950195139784903e-08 3.04155901075106e-07 0.0
6.875 4.205558494619405e-08 2.1881294825804466e-06 0.0 3.391692860215001e-08 2.955746322579652e-07 0.0
7.125 3.977565247310708e-08 1.8868724288170031e-06 0.0 3.05282206451734e-08 2.902413032256231e-07 0.0
7.375 3.138952387094599e-08 1.5946295561290692e-06 0.0 2.999694623656981e-08 2.5501909806433356e-07 0.0
7.625 2.4654150537601507e-08 1.2840513492471707e-06 0.0 2.8337666666670256e-08 2.456819195697027e-07 0.0
7.875 2.6659531612872325e-08 1.0461800180644638e-06 0.0 2.3031220215064835e-08 2.1370287827955203e-07 0.0
8.125 2.2411259354803746e-08 8.237972701070862e-07 0.0 2.2424603010756875e-08 1.8398723225797374e-07 0.0
8.375 2.1421957419328155e-08 6.290716090321096e-07 0.0 2.0938427096780965e-08 1.703889243007985e-07 0.0
8.625 1.7767958709651916e-08 4.613805909674273e-07 0.0 1.8666178494631084e-08 1.6794178795675736e-07 0.0
8.875 1.7502729032231606e-08 3.515416610751481e-07 0.0 1.7307462795702743e-08 1.4356207397823724e-07 0.0
9.125 1.1520257204279696e-08 2.786689458062321e-07 0.0 1.5470658494631848e-08 1.3223358150506789e-07 0.0
9.375 1.2995113978463745e-08 2.3127110150534484e-07 0.0 1.4352734623661979e-08 1.1283375569862489e-07 0.0
9.625 1.1247486881699978e-08 1.922019251609326e-07 0.0 1.2869633978503235e-08 1.1982063225787027e-07 0.0
9.875 1.155566279567683e-08 1.6419481806438435e-07 0.0 1.2315008172049429e-08 1.0078255053731235e-07 0.0
10.125 9.019612903199523e-09 1.4903851569883757e-07 0.0 1.0111202150541361e-08 1.0041199225780317e-07 0.0
10.375 8.681615483848438e-09 1.2573832860215788e-07 0.0 9.833929462363986e-09 9.420470064487878e-08 0.0
10.625 7.316784946217775e-09 1.1320126236537926e-07 0.0 9.853083440863562e-09 9.758634451581018e-08 0.0
10.875 7.525487311825177e-09 1.0423076043008985e-07 0.0 8.265325591401675e-09 8.275530236531953e-08 0.0
11.125 6.2821182795699815e-09 9.870365075259884e-08 0.0 9.349452903232192e-09 7.959482967710187e-08 0.0
11.375 6.5718232257936065e-09 8.558166150518564e-08 0.0 7.626014193545615e-09 7.632866709652653e-08 0.0
11.625 5.717557849457003e-09 7.782852860208252e-08 0.0 7.2657367741941776e-09 7.160951268794075e-08 0.0
11.875 5.163157849453389e-09 7.403286666650064e-08 0.0 6.564304086031624e-09 6.75581045159147e-08 0.0
12.125 3.82127483870212e-09 6.795589462351738e-08 0.0 6.532570752689622e-09 6.900501978472032e-08 0.0
12.375 4.676274838704333e-09 5.989598666664934e-08 0.0 5.26905935484441e-09 6.557721849440382e-08 0.0
12.625 4.106025806448034e-09 5.541840172027836e-08 0.0 5.085274408600128e-09 6.146229290302624e-08 0.0
12.875 2.4329440860189897e-09 5.8225636989119294e-08 0.0 5.320066236557163e-09 5.6910528171890415e-08 0.0
13.125 2.523584946231917e-09 5.334480688169024e-08 0.0 4.066356989247264e-09 5.400679870947323e-08 0.0
13.375 3.71595225806205e-09 4.999473935470185e-08 0.0 3.789767311828944e-09 5.004891913965503e-08 0.0
13.625 3.165572043002459e-09 4.437194709675397e-08 0.0 3.743842150535615e-09 5.091767698908712e-08 0.0
13.875 3.0955784946205166e-09 3.532570666667017e-08 0.0 2.5696223655894863e-09 4.904727096758906e-08 0.0
14.125 2.3734524731128096e-09 3.871476215040184e-08 0.0 2.774262795698747e-09 4.825111741925468e-08 0.0
14.375 1.913689032255792e-09 3.4646452903191235e-08 0.0 3.008613763442253e-09 4.926191698914053e-08 0.0
14.625 1.872944946231558e-09 3.857459956980395e-08 0.0 2.3124808602122723e-09 4.5362282580539226e-08 0.0
14.875 1.7244012903182347e-09 2.984275053761814e-08 0.0 2.1039225806419176e-09 4.420091956976093e-08 0.0
15.125 1.7226305376283845e-09 2.7586340645190457e-08 0.0 2.3286886021504815e-09 4.1081908817044944e-08 0.0
15.375 1.3171797849378605e-09 2.4496538064461195e-08 0.0 1.8499445161281332e-09 3.65693040859131e-08 0.0
15.625 1.1535023655855395e-09 2.547311526887282e-08 0.0 1.9370967741938613e-09 3.79119772041356e-08 0.0
15.875 1.8509552688135325e-09 2.5748237419249108e-08 0.0 1.744018924729299e-09 3.779921849445824e-08 0.0
16.125 1.2013969892434983e-09 2.0299719139850198e-08 0.0 1.5206434408564354e-09 3.214668989229112e-08 0.0
16.375 1.001849462364693e-09 1.7292483010680846e-08 0.0 1.5667101075247548e-09 2.854659913962827e-08 0.0
16.625 1.1835359139724522e-09 1.400757849463882e-08 0.0 1.4412649462309585e-09 3.063458881702582e-08 0.0
16.875 7.062387096745074e-10 1.8336938064429827e-08 0.0 1.2881531182779905e-09 2.9001240860085202e-08 0.0
17.125 8.703836559093795e-10 1.5249424086005194e-08 0.0 8.836137634375937e-10 2.6289151827782638e-08 0.0
17.375 9.692529032237642e-10 1.325523698919237e-08 0.0 8.847655913949814e-10 2.6349679569753716e-08 0.0
17.625 8.158034408568251e-10 1.0718538494595108e-08 0.0 7.342799999996775e-10 2.485948946221177e-08 0.0
17.875 8.239045161246542e-10 1.2564541075209441e-08 0.0 8.84140215051423e-10 2.4996730322435342e-08 0.0
18.125 6.431574193492849e-10 1.0302955268830846e-08 0.0 1.0203105376319863e-09 2.0955645161220256e-08 0.0
18.375 6.06136774192206e-10 9.393425806343645e-09 0.0 1.035475268815764e-09 2.5108229677241883e-08 0.0
18.625 1.0690455913934529e-09 1.0043938064607273e-08 0.0 5.110021505356791e-10 2.1202799569785928e-08 0.0
18.875 6.846120430067525e-10 7.927103655891617e-09 0.0 8.582060215015869e-10 2.0105790107403845e-08 0.0
19.125 7.045105376307653e-10 7.828699784902422e-09 0.0 6.341152688133417e-10 1.677275182786664e-08 0.0
19.375 2.7588344085999704e-10 7.603691612868661e-09 0.0 4.0877290322435263e-10 1.6036024516060494e-08 0.0
19.625 2.8535784946303537e-10 6.44740774202561e-09 0.0 6.207617204293374e-10 1.7095349247238942e-08 0.0
19.875 4.0676903225535287e-10 7.81300344077562e-09 0.0 5.268993548361765e-10 1.5215242580560086e-08 0.0
20.125 3.5017548386865574e-10 6.303927742009122e-09 0.0 4.926146236533448e-10 1.5633653333273906e-08 0.0
20.375 2.362602150526058e-10 5.53926666661082e-09 0.0 5.015290322560458e-10 1.4280510537571832e-08 0.0
20.625 2.337449462366239e-10 6.773800860287657e-09 0.0 3.984929032234844e-10 1.347996688168371e-08 0.0
20.875 2.1812602150395911e-10 6.3506133333827985e-09 0.0 2.5806451612697505e-10 1.4138251612825321e-08 0.0
21.125 2.5954752687961454e-10 5.108935483813439e-09 0.0 1.2903225806348752e-10 1.1223376344043695e-08 0.0
21.375 2.1812602150395911e-10 4.55079655914143e-09 0.0 3.076924731163668e-10 1.1407409892426812e-08 0.0
21.625 1.852774193527478e-10 4.596505806401044e-09 0.0 9.263870967722094e-11 1.1905693333302434e-08 0.0
21.875 2.1950279569706434e-10 4.719800000049096e-09 0.0 3.010752688148042e-10 1.0639734623641437e-08 0.0
22.125 1.30515268816127e-10 4.778335053697881e-09 0.0 8.602150537565835e-11 1.0394301075210928e-08 0.0
22.375 4.3010752687829175e-11 4.618331182868092e-09 0.0 1.3381118279494678e-10 9.702969462323458e-09 0.0
22.625 1.720430107513167e-10 4.396137634314363e-09 0.0 2.1505376343914587e-10 8.975540645135907e-09 0.0
22.875 1.2903225806348752e-10 3.909931612961111e-09 0.0 4.3010752687829175e-11 7.109163010745245e-09 0.0
23.125 1.3210451612830076e-10 3.993315268789686e-09 0.0 1.356494623650501e-10 7.341769892445053e-09 0.0
23.375 1.720430107513167e-10 4.056512688255243e-09 0.0 4.962795698939176e-11 8.097406881677535e-09 0.0
23.625 0.0 3.4570666666258916e-09 0.0 4.3010752687829175e-11 6.015679999981944e-09 0.0
23.875 1.2903225806348752e-10 2.8647492472839986e-09 0.0 0.0 5.745498064482378e-09 0.0
24.125 0.0 2.486544516187676e-09 0.0 8.602150537565835e-11 4.5828443010701835e-09 0.0
24.375 8.602150537565835e-11 3.414338064393948e-09 0.0 0.0 4.8559969892012726e-09 0.0
24.625 8.602150537565835e-11 2.3959440860889074e-09 0.0 4.3010752687829175e-11 5.790576774181893e-09 0.0
24.875 8.602150537565835e-11 3.4618111828207433e-09 0.0 4.3010752687829175e-11 5.13705462361542e-09 0.0
25.125 0.0 1.6586679569435304e-09 0.0 4.3010752687829175e-11 4.286621505347234e-09 0.0
25.375 4.3010752687829175e-11 1.8549703226363942e-09 0.0 4.3010752687829175e-11 4.943768602122794e-09 0.0
25.625 4.3010752687829175e-11 1.600508387010046e-09 0.0 0.0 4.546370322528956e-09 0.0
25.875 4.3010752687829175e-11 1.47465462367255e-09 0.0 0.0 3.374542795696843e-09 0.0
26.125 0.0 1.9138726880976557e-09 0.0 0.0 3.7676778494235164e-09 0.0
26.375 0.0 1.7386511828778456e-09 0.0 4.3010752687829175e-11 3.813760860176159e-09 0.0
26.625 0.0 1.5668206450694146e-09 0.0 0.0 4.07150666664486e-09 0.0
26.875 0.0 1.1674348387958819e-09 0.0 0.0 3.451241290284646e-09 0.0
27.125 4.3010752687829175e-11 9.892473117794134e-10 0.0 0.0 4.180941075255596e-09 0.0
27.375 4.3010752687829175e-11 1.462365591413297e-09 0.0 0.0 3.0107526881480422e-09 0.0
27.625 0.0 1.2903225807161904e-09 0.0 0.0 3.440860215026334e-09 0.0
27.875 0.0 1.2043010752050068e-09 0.0 0.0 3.440860215026334e-09 0.0
28.125 0.0 4.301075268511867e-10 0.0 4.3010752687829175e-11 2.365591397817052e-09 0.0
28.375 8.602150537565835e-11 6.881720429510567e-10 0.0 0.0 2.5806451612697505e-09 0.0
28.625 0.0 5.591397849824369e-10 0.0 0.0 2.3225806451427754e-09 0.0
28.875 0.0 1.2043010752050068e-09 0.0 0.0 2.365591397844157e-09 0.0
29.125 0.0 8.172043010280967e-10 0.0 0.0 2.752688172021067e-09 0.0
29.375 0.0 7.741935484080302e-10 0.0 0.0 2.236559139767117e-09 0.0
29.625 0.0 3.440860216110536e-10 0.0 0.0 1.8064516128888253e-09 0.0
29.875 4.3010752687829175e-11 8.172043010280967e-10 0.0 0.0 1.8924731182644837e-09 0.0
30.125 0.0 3.440860215026334e-10 0.0 0.0 1.978494623640142e-09 0.0
30.375 0.0 6.021505376567135e-10 0.0 0.0 1.591397849436127e-09 0.0
30.625 0.0 6.451612902225699e-10 0.0 0.0 1.978494623640142e-09 0.0
30.875 0.0 3.440860215568435e-10 0.0 0.0 1.7634408602145487e-09 0.0
31.125 0.0 4.301075268511867e-10 0.0 0.0 1.7634408601874436e-09 0.0
31.375 0.0 5.161290322539501e-10 0.0 0.0 2.0215053763415237e-09 0.0
31.625 0.0 1.2903225813125016e-10 0.0 0.0 1.2043010752592169e-09 0.0
31.875 0.0 8.602150529434319e-11 0.0 0.0 1.3333333333091519e-09 0.0
32.125 0.0 1.720430107513167e-10 0.0 0.0 1.3763440860105336e-09 0.0
32.375 4.3010752687829175e-11 3.440860215568435e-10 0.0 0.0 1.1182795698835585e-09 0.0
32.625 0.0 3.0107526888256686e-10 0.0 0.0 1.462365591386192e-09 0.0
32.875 0.0 4.301075267427665e-11 0.0 0.0 1.075268817209282e-09 0.0
33.125 0.0 3.440860214484233e-10 0.0 0.0 1.2903225806348752e-09 0.0
33.375 0.0 0.0 0.0 0.0 1.3333333333091519e-09 0.0
33.625 0.0 1.720430107513167e-10 0.0 0.0 1.720430107513167e-09 0.0
33.875 0.0 1.720430107513167e-10 0.0 0.0 1.2903225806348752e-09 0.0
34.125 0.0 8.60215053485533e-11 0.0 0.0 1.1612903225849402e-09 0.0
34.375 0.0 8.60215053485533e-11 0.0 0.0 1.3333333333091519e-09 0.0
34.625 0.0 1.720430108055268e-10 0.0 0.0 1.075268817209282e-09 0.0
34.875 0.0 8.60215054027634e-11 0.0 0.0 8.602150537565835e-10 0.0
35.125 0.0 8.602150529434319e-11 0.0 0.0 1.5483870967618503e-09 0.0
35.375 0.0 0.0 0.0 0.0 1.3763440860105336e-09 0.0
35.625 0.0 0.0 0.0 0.0 8.602150537565835e-10 0.0
35.875 0.0 8.60215054027634e-11 0.0 0.0 1.2903225806348752e-09 0.0
36.125 0.0 0.0 0.0 0.0 1.2043010752592169e-09 0.0
36.375 0.0 8.60215054027634e-11 0.0 0.0 9.892473118065185e-10 0.0
36.625 0.0 0.0 0.0 0.0 1.591397849463232e-09 0.0
36.875 0.0 0.0 0.0 0.0 8.602150537565835e-10 0.0
37.125 0.0 0.0 0.0 0.0 1.3333333333091519e-09 0.0
37.375 0.0 8.60215053485533e-11 0.0 0.0 1.333333333336257e-09 0.0
37.625 0.0 3.0107526882835675e-10 0.0 0.0 8.172043010552018e-10 0.0
37.875 0.0 0.0 0.0 0.0 3.0107526882835675e-10 0.0
38.125 0.0 1.720430107513167e-10 0.0 0.0 4.731182795525684e-10 0.0
38.375 0.0 4.301075267427665e-11 0.0 0.0 9.032258064579652e-10 0.0
38.625 0.0 0.0 0.0 0.0 4.3010752687829175e-10 0.0
38.875 0.0 8.60215053485533e-11 0.0 0.0 5.591397849282267e-10 0.0
39.125 0.0 4.3010752728486756e-11 0.0 0.0 6.881720430052668e-10 0.0
39.375 0.0 8.60215054027634e-11 0.0 0.0 7.311827957066485e-10 0.0
39.625 0.0 1.720430107513167e-10 0.0 0.0 6.451612903038851e-10 0.0
39.875 0.0 8.60215053485533e-11 0.0 0.0 5.591397849553318e-10 0.0
40.125 0.0 8.60215054027634e-11 0.0 0.0 7.741935483809251e-10 0.0
40.375 0.0 0.0 0.0 0.0 6.881720430052668e-10 0.0
40.625 0.0 0.0 0.0 0.0 4.731182795525684e-10 0.0
40.875 0.0 0.0 0.0 0.0 3.870967742040151e-10 0.0
41.125 0.0 8.60215053485533e-11 0.0 0.0 4.3010752687829175e-10 0.0
41.375 0.0 8.60215054027634e-11 0.0 0.0 3.8709677417691005e-10 0.0
41.625 0.0 1.720430107513167e-10 0.0 0.0 2.5806451612697505e-10 0.0
41.875 0.0 8.60215053485533e-11 0.0 0.0 2.5806451612697505e-10 0.0
42.125 0.0 0.0 0.0 0.0 2.150537634526984e-10 0.0
42.375 0.0 8.60215053485533e-11 0.0 0.0 2.5806451612697505e-10 0.0
42.625 0.0 0.0 0.0 0.0 1.720430107513167e-10 0.0
42.875 0.0 1.720430107513167e-10 0.0 0.0 2.5806451612697505e-10 0.0
43.125 0.0 8.60215054027634e-11 0.0 0.0 1.720430107513167e-10 0.0
43.375 0.0 8.60215054027634e-11 0.0 0.0 1.29032258049935e-10 0.0
43.625 0.0 0.0 0.0 0.0 3.870967742040151e-10 0.0
43.875 0.0 1.720430106971066e-10 0.0 0.0 4.301075267427665e-11 0.0
44.125 0.0 2.580645162082902e-10 0.0 0.0 4.30107527013817e-11 0.0
44.375 0.0 0.0 0.0 0.0 2.1505376342559335e-10 0.0
44.625 0.0 4.301075267427665e-11 0.0 0.0 2.150537634526984e-10 0.0
44.875 0.0 8.60215053485533e-11 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 4.301075267427665e-11 0.0
45.375 0.0 1.2903225807704005e-10 0.0 0.0 1.2903225807704005e-10 0.0
45.625 0.0 0.0 0.0 0.0 1.29032258049935e-10 0.0
45.875 0.0 8.602150529434319e-11 0.0 0.0 1.2903225807704005e-10 0.0
46.125 0.0 8.602150545697351e-11 0.0 0.0 0.0 0.0
46.375 0.0 8.60215053485533e-11 0.0 0.0 4.301075267427665e-11 0.0
46.625 0.0 8.60215054027634e-11 0.0 0.0 8.602150537565835e-11 0.0
46.875 0.0 8.60215053485533e-11 0.0 0.0 2.150537634526984e-10 0.0
47.125 0.0 0.0 0.0 0.0 1.29032258049935e-10 0.0
47.375 0.0 0.0 0.0 0.0 1.720430107513167e-10 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 4.30107527013817e-11 0.0
48.125 0.0 0.0 0.0 0.0 8.602150537565835e-11 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 8.602150537565835e-11 0.0
48.875 0.0 0.0 0.0 0.0 4.301075267427665e-11 0.0
49.125 0.0 0.0 0.0 0.0 8.602150537565835e-11 0.0
49.375 0.0 0.0 0.0 0.0 8.602150537565835e-11 0.0
49.625 0.0 0.0 0.0 0.0 1.720430107513167e-10 0.0
49.875 0.0 0.0 0.0 0.0 8.602150537565835e-11 0.0
50.125 0.0 0.0 0.0 0.0 1.720430107513167e-10 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_41.81mrad_final.txt <==
0.125 6.961974660317633e-07 5.3440255313643575e-05 0.0 4.217428231746118e-07 3.204069307714099e-05 0.0
0.375 6.04654183809546e-07 4.838861004379266e-05 0.0 3.0925396888889494e-07 1.5457685370155775e-05 0.0
0.625 4.7174537269845566e-07 3.0087780308246334e-05 0.0 2.636394387301748e-07 9.568743498727524e-06 0.0
0.875 4.098596374603879e-07 1.9891701987289332e-05 0.0 2.4389645873017773e-07 6.550476021267431e-06 0.0
1.125 4.047295155556343e-07 1.5380427846652534e-05 0.0 2.265674349206506e-07 4.701232749521758e-06 0.0
1.375 3.6899537968260824e-07 1.2946519128237638e-05 0.0 2.0389686222223785e-07 3.669771196505983e-06 0.0
1.625 3.8408279269847914e-07 8.970101413323394e-06 0.0 1.978359993651166e-07 2.8606463520617807e-06 0.0
1.875 3.6613297936509287e-07 5.4476020126921964e-06 0.0 1.861367323809781e-07 2.395327494601865e-06 0.0
2.125 3.666607584126528e-07 3.864530563169966e-06 0.0 1.8083272761907632e-07 1.838078362855801e-06 0.0
2.375 3.158996365079036e-07 2.9045881453950144e-06 0.0 1.6284318476192806e-07 1.487872379681441e-06 0.0
2.625 3.0617672444443774e-07 2.392782895237937e-06 0.0 1.3666232063494776e-07 1.25225186031702e-06 0.0
2.875 2.722420107936591e-07 2.2276974025400864e-06 0.0 1.2120631714287852e-07 1.0589950317460198e-06 0.0
3.125 2.49474237142844e-07 1.993898062858121e-06 0.0 1.1296079904763482e-07 9.397551241267061e-07 0.0
3.375 2.0226347079365081e-07 2.122244576826176e-06 0.0 9.346980253969549e-08 7.785509057144508e-07 0.0
3.625 1.7093541111113257e-07 2.1531209838103634e-06 0.0 7.82423996825507e-08 7.17153782221793e-07 0.0
3.875 1.4880716571430522e-07 2.3183836428577846e-06 0.0 7.601970317461732e-08 6.281057533331685e-07 0.0
4.125 1.1629286285714376e-07 2.597910389842223e-06 0.0 6.591286063493816e-08 5.668584292056972e-07 0.0
4.375 8.857125015875005e-08 2.8075056568262137e-06 0.0 5.750623619048336e-08 5.072620793648429e-07 0.0
4.625 7.389605333335259e-08 2.796364484445045e-06 0.0 4.638436539683496e-08 4.6182113396756475e-07 0.0
4.875 6.229549492064369e-08 2.5232926015879677e-06 0.0 4.6224787936515096e-08 3.921890673010733e-07 0.0
5.125 4.990370349207842e-08 2.22955075047628e-06 0.0 3.968641619048763e-08 3.686585079358231e-07 0.0
5.375 3.864492349207315e-08 1.7701504431747958e-06 0.0 3.0483700000004785e-08 3.436434685707919e-07 0.0
5.625 3.275380603174623e-08 1.4040196853969643e-06 0.0 3.30700593650844e-08 3.119998241264357e-07 0.0
5.875 2.9042310158727637e-08 1.0638406098416493e-06 0.0 2.535568317460702e-08 2.869292603170279e-07 0.0
6.125 2.1470601904769363e-08 7.783299453969572e-07 0.0 2.267582158730604e-08 2.6947748126930615e-07 0.0
6.375 2.0853670793657116e-08 5.104725238096923e-07 0.0 2.062265523809755e-08 2.4817856825346083e-07 0.0
6.625 1.918076507937224e-08 3.8857287301588116e-07 0.0 1.7949329523813618e-08 2.3138724349140152e-07 0.0
6.875 1.7416313650791744e-08 2.965598812695457e-07 0.0 1.86721803174614e-08 2.0708547142811885e-07 0.0
7.125 1.1974669841269275e-08 2.473444920634421e-07 0.0 1.4734948253969465e-08 2.0506452825337553e-07 0.0
7.375 9.91107301587545e-09 1.941186676189901e-07 0.0 1.3917224761909733e-08 1.8935506412623405e-07 0.0
7.625 1.0801867619050708e-08 1.5382518793645179e-07 0.0 1.2638411428575159e-08 1.6580429714213466e-07 0.0
7.875 9.05116349206222e-09 1.3974103523807513e-07 0.0 9.641219365082636e-09 1.5872629999943923e-07 0.0
8.125 7.794189523807869e-09 1.3232971650796671e-07 0.0 8.876347301588934e-09 1.5216197492002974e-07 0.0
8.375 6.643263492060911e-09 1.0609942095230786e-07 0.0 9.323035238099987e-09 1.427888330152383e-07 0.0
8.625 7.516056190472448e-09 1.0797750857143278e-07 0.0 7.94685936508158e-09 1.364660974595514e-07 0.0
8.875 6.085929206350699e-09 8.991925396834759e-08 0.0 6.913276507939161e-09 1.3198556285642623e-07 0.0
9.125 5.64366507936349e-09 7.786898095242783e-08 0.0 7.489725396827132e-09 1.1983224825313176e-07 0.0
9.375 3.1849292063466415e-09 8.129099777776918e-08 0.0 4.911672063495005e-09 1.2255924857054517e-07 0.0
9.625 3.647487619041588e-09 7.104186380965313e-08 0.0 5.313435238096626e-09 1.0745152317350945e-07 0.0
9.875 2.8539177777744747e-09 5.8328806349218585e-08 0.0 5.31163841270055e-09 9.134440380871795e-08 0.0
10.125 3.079431746027285e-09 5.190608476189759e-08 0.0 3.894864761905798e-09 8.459294952295872e-08 0.0
10.375 2.859643174598732e-09 4.515231174601021e-08 0.0 3.869258730159926e-09 8.094986730090262e-08 0.0
10.625 2.3474657142796775e-09 4.470739587309489e-08 0.0 3.582957777777167e-09 7.359575999921935e-08 0.0
10.875 1.9245139682520633e-09 3.6109660317526666e-08 0.0 3.6598238095264483e-09 7.242304984055611e-08 0.0
11.125 1.755684444441044e-09 4.044159333333125e-08 0.0 2.622688253970034e-09 6.929290761828759e-08 0.0
11.375 2.0017857142810283e-09 3.784319365084674e-08 0.0 2.516421269843666e-09 6.306762539627934e-08 0.0
11.625 8.768717460284212e-10 2.8092966666707145e-08 0.0 1.6320619047631732e-09 6.048487396753796e-08 0.0
11.875 1.3520006349164663e-09 2.997275079367513e-08 0.0 2.6333282539700905e-09 5.3944497777156514e-08 0.0
12.125 1.1633377777748485e-09 2.0392869206394947e-08 0.0 1.7735298412715734e-09 4.913253015816576e-08 0.0
12.375 9.364911111076247e-10 2.1608183809525977e-08 0.0 1.589222539683429e-09 5.187937936440134e-08 0.0
12.625 9.952019047568971e-10 2.1418135238136272e-08 0.0 1.4971876190493379e-09 4.3285519999515564e-08 0.0
12.875 8.832053968224664e-10 1.9086950158743975e-08 0.0 1.64832761904872e-09 3.7066495555182813e-08 0.0
13.125 5.683133333305259e-10 1.1464277460400234e-08 0.0 1.1005165079373315e-09 3.2717139999784476e-08 0.0
13.375 5.719095238069754e-10 1.4099514603158753e-08 0.0 1.414083492064784e-09 3.302036222189585e-08 0.0
13.625 7.311244444412396e-10 1.2967291111113527e-08 0.0 1.3853622222205215e-09 2.6686266031540162e-08 0.0
13.875 3.153904761883159e-10 1.238208984129241e-08 0.0 1.383551746025797e-09 2.8264113333085496e-08 0.0
14.125 3.249425396809801e-10 1.3256835873032367e-08 0.0 1.210632380946833e-09 2.4718748888651683e-08 0.0
14.375 4.3237206348865274e-10 1.01706895238164e-08 0.0 8.426460317416756e-10 2.447013777758379e-08 0.0
14.625 1.8573365079260225e-10 7.407064126982443e-09 0.0 9.129053968196652e-10 2.3726790476078538e-08 0.0
14.875 1.1753873015774615e-10 5.236566984071281e-09 0.0 1.3754857142787537e-09 2.0014917460160417e-08 0.0
15.125 2.2046507936405297e-10 5.006822857190913e-09 0.0 1.1380780952337523e-09 2.084803460304706e-08 0.0
15.375 1.799885714273274e-10 7.306622857152032e-09 0.0 7.007676190427825e-10 1.9591856825255612e-08 0.0
15.625 2.013520634904623e-10 5.662073968265135e-09 0.0 8.118409523757048e-10 1.718265587295374e-08 0.0
15.875 7.726317460272209e-11 3.165289841268893e-09 0.0 7.036199999956082e-10 1.9629810476043657e-08 0.0
16.125 1.9765587301492064e-10 3.4715276190809205e-09 0.0 5.120673015844693e-10 1.742248539669366e-08 0.0
16.375 1.7554380952243494e-10 4.757412380923878e-09 0.0 7.086698412644944e-10 1.5026282857081414e-08 0.0
16.625 0.0 3.939817142884286e-09 0.0 8.54454285708046e-10 1.4238549523738872e-08 0.0
16.875 4.32901587298605e-11 2.5510323809429213e-09 0.0 5.070685714254208e-10 1.23318225396323e-08 0.0
17.125 3.284063492034592e-11 4.245195873000054e-09 0.0 4.103393650766536e-10 1.3936210158647412e-08 0.0
17.375 7.093587301518353e-11 2.9369171429126546e-09 0.0 4.856673015844181e-10 1.2676558095150374e-08 0.0
17.625 0.0 2.1778336507772243e-09 0.0 1.9040888888775825e-10 1.2442101904699184e-08 0.0
17.875 6.802730158731471e-11 4.296686349270808e-09 0.0 2.2225746031599817e-10 1.1813984444352158e-08 0.0
18.125 6.794603174572317e-11 3.749977142827529e-09 0.0 4.00862857140572e-10 1.1543346666647246e-08 0.0
18.375 6.802730158731471e-11 4.394458730174085e-09 0.0 4.386406349176985e-10 1.086174603170541e-08 0.0
18.625 0.0 3.3025822221833916e-09 0.0 3.3023682539529153e-10 1.172401238092903e-08 0.0
18.875 3.4013650793657355e-11 2.726194285726166e-09 0.0 1.4583650793521238e-10 1.1526534920614406e-08 0.0
19.125 0.0 2.886831745982539e-09 0.0 1.0738222222173894e-10 1.105651904763133e-08 0.0
19.375 3.3973015872861586e-11 1.8448961905154389e-09 0.0 1.3333333333193163e-10 9.435883809521357e-09 0.0
19.625 0.0 1.9251679365256402e-09 0.0 1.0364952380878382e-10 8.829953968266598e-09 0.0
19.875 6.802730158731471e-11 1.7120444444182654e-09 0.0 2.1305111110915282e-10 9.712899999984631e-09 0.0
20.125 0.0 1.3284612698631106e-09 0.0 1.3403873015788398e-10 7.916933015858865e-09 0.0
20.375 0.0 1.2977396824796934e-09 0.0 2.0603936507798101e-10 7.481766031746436e-09 0.0
20.625 0.0 1.3861682540195798e-09 0.0 1.2698412698279203e-10 7.284458412677914e-09 0.0
20.875 0.0 1.6997063491375718e-09 0.0 6.984126984053562e-11 8.300211746010305e-09 0.0
21.125 3.4013650793657355e-11 1.484832698472622e-09 0.0 9.750571428505337e-11 7.6874879365084e-09 0.0
21.375 0.0 1.2586904761199315e-09 0.0 1.0229269841218597e-10 7.909138730174872e-09 0.0
21.625 0.0 1.3212761904544956e-09 0.0 3.174603174569801e-11 6.942493968232111e-09 0.0
21.875 0.0 1.4752184127595803e-09 0.0 1.30511428570338e-10 6.981155873005129e-09 0.0
22.125 0.0 1.0452590476104848e-09 0.0 3.174603174569801e-11 6.608585396812258e-09 0.0
22.375 0.0 1.1549765078795043e-09 0.0 6.349206349139601e-11 7.793540952378457e-09 0.0
22.625 0.0 1.0148038095069388e-09 0.0 3.174603174569801e-11 6.183982539733376e-09 0.0
22.875 0.0 4.214247619491532e-10 0.0 0.0 6.012472063529118e-09 0.0
23.125 0.0 3.837669841199459e-10 0.0 0.0 6.628291428608301e-09 0.0
23.375 0.0 3.7505682544056174e-10 0.0 3.174603174569801e-11 4.781439682570118e-09 0.0
23.625 0.0 4.4370349202519505e-10 0.0 0.0 4.841273333394333e-09 0.0
23.875 0.0 2.920634920976911e-10 0.0 3.174603174569801e-11 4.918687301642272e-09 0.0
24.125 0.0 3.5600920632707436e-10 0.0 3.174603174569801e-11 4.583584444490369e-09 0.0
24.375 0.0 1.7082412697919103e-10 0.0 0.0 4.797334603244378e-09 0.0
24.625 0.0 9.523809524217622e-11 0.0 0.0 4.191193968313268e-09 0.0
24.875 0.0 1.6553301584272193e-10 0.0 0.0 3.295918730213815e-09 0.0
25.125 0.0 0.0 0.0 3.174603174569801e-11 3.885855238129035e-09 0.0
25.375 0.0 4.829933333708528e-10 0.0 0.0 3.846614603231213e-09 0.0
25.625 0.0 0.0 0.0 0.0 3.0492742857622657e-09 0.0
25.875 0.0 5.555558730066523e-10 0.0 3.174603174569801e-11 3.3832069841770087e-09 0.0
26.125 0.0 3.287984127044001e-10 0.0 0.0 2.8063831746482065e-09 0.0
26.375 0.0 2.6077111113910825e-10 0.0 0.0 2.751645079420383e-09 0.0
26.625 0.0 3.492063491671027e-10 0.0 0.0 3.398795238171914e-09 0.0
26.875 0.0 2.539682539791366e-10 0.0 0.0 2.8596317460939354e-09 0.0
27.125 0.0 0.0 0.0 3.174603174569801e-11 2.809312698472794e-09 0.0
27.375 0.0 9.523809518796611e-11 0.0 0.0 2.7115479365834435e-09 0.0
27.625 0.0 6.349206349478415e-11 0.0 0.0 2.000000000045043e-09 0.0
27.875 0.0 5.396825397056652e-10 0.0 0.0 2.1904761905293954e-09 0.0
28.125 0.0 3.8095238096870487e-10 0.0 0.0 2.3174603175189637e-09 0.0
28.375 0.0 1.5873015873696036e-10 0.0 0.0 2.031746031792435e-09 0.0
28.625 0.0 2.539682539791366e-10 0.0 0.0 1.8095238095606906e-09 0.0
28.875 0.0 6.349206349478415e-11 0.0 0.0 1.11111111114517e-09 0.0
29.125 0.0 3.492063492213128e-10 0.0 0.0 2.0952380952736667e-09 0.0
29.375 0.0 4.76190476156671e-10 0.0 0.0 1.2063492063737937e-09 0.0
29.625 0.0 0.0 0.0 0.0 9.523809524082097e-10 0.0
29.875 0.0 1.5873015868275026e-10 0.0 0.0 1.0158730158894413e-09 0.0
30.125 0.0 9.523809524217622e-11 0.0 0.0 9.523809524082097e-10 0.0
30.375 0.0 2.8571428572652866e-10 0.0 0.0 1.0476190476232808e-09 0.0
30.625 0.0 3.8095238096870487e-10 0.0 0.0 5.396825396921127e-10 0.0
30.875 0.0 9.523809524217622e-11 0.0 0.0 1.4285714286055382e-09 0.0
31.125 0.0 1.9047619048435244e-10 0.0 0.0 1.30158730161597e-09 0.0
31.375 0.0 1.269841269895683e-10 0.0 0.0 8.253968254186414e-10 0.0
31.625 0.0 6.349206349478415e-11 0.0 0.0 9.523809523946571e-10 0.0
31.875 0.0 2.222222222317445e-10 0.0 0.0 8.888888889134255e-10 0.0
32.125 0.0 0.0 0.0 0.0 7.936507936576968e-10 0.0
32.375 0.0 1.9047619048435244e-10 0.0 0.0 9.841269841556017e-10 0.0
32.625 0.0 0.0 0.0 0.0 5.396825396921127e-10 0.0
32.875 0.0 0.0 0.0 0.0 8.253968254186414e-10 0.0
33.125 0.0 0.0 0.0 0.0 6.666666666681285e-10 0.0
33.375 0.0 0.0 0.0 0.0 6.66666666681681e-10 0.0
33.625 0.0 0.0 0.0 0.0 7.936507936712493e-10 0.0
33.875 0.0 0.0 0.0 0.0 7.619047619238572e-10 0.0
34.125 0.0 0.0 0.0 0.0 5.079365079447206e-10 0.0
34.375 0.0 0.0 0.0 0.0 2.539682539791366e-10 0.0
34.625 0.0 0.0 0.0 0.0 6.031746031868969e-10 0.0
34.875 0.0 0.0 0.0 0.0 3.492063492213128e-10 0.0
35.125 0.0 0.0 0.0 0.0 3.174603174603682e-10 0.0
35.375 0.0 0.0 0.0 0.0 2.8571428572652866e-10 0.0
35.625 0.0 0.0 0.0 0.0 4.761904761973286e-10 0.0
35.875 0.0 0.0 0.0 0.0 6.66666666681681e-10 0.0
36.125 0.0 0.0 0.0 0.0 1.269841269895683e-10 0.0
36.375 0.0 0.0 0.0 0.0 2.8571428571297613e-10 0.0
36.625 0.0 0.0 0.0 0.0 2.8571428572652866e-10 0.0
36.875 0.0 0.0 0.0 0.0 9.523809524217622e-11 0.0
37.125 0.0 0.0 0.0 0.0 1.9047619048435244e-10 0.0
37.375 0.0 0.0 0.0 0.0 1.2698412697601576e-10 0.0
37.625 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
37.875 0.0 0.0 0.0 0.0 1.269841269895683e-10 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
38.625 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
38.875 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
39.125 0.0 0.0 0.0 0.0 9.523809524217622e-11 0.0
39.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
39.625 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
39.875 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
40.125 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
40.375 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
41.125 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
41.375 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
42.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
42.625 0.0 0.0 0.0 0.0 6.349206348123162e-11 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
43.875 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 3.174603174739207e-11 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_52.26mrad_final.txt <==
0.125 6.053636641025685e-07 5.22893480846037e-05 0.0 4.0267441282051527e-07 3.193897440461163e-05 0.0
0.375 5.318596256410613e-07 3.394562067638598e-05 0.0 3.229792682051305e-07 1.5016541848967726e-05 0.0
0.625 4.517230005128654e-07 2.134597037306358e-05 0.0 2.7285731025643383e-07 8.808280459996021e-06 0.0
0.875 4.135649584615706e-07 1.6277578908947533e-05 0.0 2.3557954000002353e-07 5.815678709740168e-06 0.0
1.125 3.736690841025884e-07 1.2725619333568992e-05 0.0 2.1162730153848643e-07 4.301562234356048e-06 0.0
1.375 3.6062897692308725e-07 7.939551081527436e-06 0.0 2.0378165615386778e-07 3.091943668714935e-06 0.0
1.625 3.358853530769167e-07 4.3241733094811e-06 0.0 1.9524681564102473e-07 2.3284650258953904e-06 0.0
1.875 3.0946583230768885e-07 3.1390035630748144e-06 0.0 1.6470923641025525e-07 1.99802486743384e-06 0.0
2.125 2.795174061538494e-07 2.662786505384484e-06 0.0 1.486149092307605e-07 1.6345337151272605e-06 0.0
2.375 2.3598316051285542e-07 2.2398352110253035e-06 0.0 1.216558633333203e-07 1.3651349346139902e-06 0.0
2.625 1.9882157307697742e-07 2.077795884101991e-06 0.0 1.1727825615383773e-07 1.1535331361525963e-06 0.0
2.875 1.7043238333337643e-07 1.982850294614296e-06 0.0 8.82105405128187e-08 1.047093972050375e-06 0.0
3.125 1.404969769231285e-07 2.077140516409151e-06 0.0 7.778976205127667e-08 9.067281010249412e-07 0.0
3.375 1.0560486820517316e-07 2.2796026328191583e-06 0.0 6.709337512819543e-08 7.931695035890795e-07 0.0
3.625 8.59742538461912e-08 2.5585626620498714e-06 0.0 5.839530179487006e-08 7.135632515378228e-07 0.0
3.875 6.120522256413668e-08 2.4019755107678603e-06 0.0 4.52828458974269e-08 5.664370269224575e-07 0.0
4.125 4.9364123589758006e-08 2.037639876409082e-06 0.0 3.869626666666316e-08 5.35756822563367e-07 0.0
4.375 3.832183000001515e-08 1.4840792764094673e-06 0.0 3.428522179486832e-08 5.069225741018423e-07 0.0
4.625 3.4167767692320785e-08 1.038694531794597e-06 0.0 3.122131846152819e-08 4.4430718820477567e-07 0.0
4.875 2.6263245641034154e-08 7.365475853842774e-07 0.0 2.5064117179483892e-08 4.548612676920859e-07 0.0
5.125 2.244881871794496e-08 5.389010494869905e-07 0.0 2.13907664102516e-08 4.003820271794318e-07 0.0
5.375 1.7669966410252316e-08 4.581062725639382e-07 0.0 1.8951607948721e-08 3.524914917946636e-07 0.0
5.625 1.7332044358978082e-08 3.2578790743566016e-07 0.0 1.7083244102563414e-08 3.442990158973244e-07 0.0
5.875 1.3592121794870828e-08 2.4227982564083736e-07 0.0 1.418355743589816e-08 3.04298688204977e-07 0.0
6.125 1.032416769230441e-08 2.0234856974352643e-07 0.0 1.3101578717951411e-08 2.7488449358981115e-07 0.0
6.375 8.702257948720576e-09 1.459154094870152e-07 0.0 1.0243364871799017e-08 2.5795531307707905e-07 0.0
6.625 7.122278461537273e-09 1.3041737666660814e-07 0.0 9.895718461539393e-09 2.290347841028042e-07 0.0
6.875 6.691810000000864e-09 1.1500729025631104e-07 0.0 8.76147051282087e-09 2.3445945179525172e-07 0.0
7.125 5.232249999998581e-09 1.0019794871785797e-07 0.0 5.942683846152619e-09 1.8525293153899352e-07 0.0
7.375 3.910080256403026e-09 9.543732230765808e-08 0.0 5.870640512821306e-09 1.6666243025685926e-07 0.0
7.625 3.6059851282046416e-09 7.75909612820455e-08 0.0 5.154064615386577e-09 1.482748776925741e-07 0.0
7.875 2.647427692307951e-09 7.445010743588765e-08 0.0 4.986323846154994e-09 1.254182766670354e-07 0.0
8.125 2.565746923075995e-09 6.839161589738464e-08 0.0 4.609020000000878e-09 1.0296342359000386e-07 0.0
8.375 2.2535207692261095e-09 6.47150910256509e-08 0.0 3.191525897436798e-09 7.572339974355161e-08 0.0
8.625 2.05841897435649e-09 6.035507282053433e-08 0.0 2.639509487178459e-09 7.429199820518299e-08 0.0
8.875 1.184004871794348e-09 3.937815641025613e-08 0.0 3.184850512821404e-09 6.21702971795703e-08 0.0
9.125 1.601022564099183e-09 3.883071410248906e-08 0.0 2.225222307694002e-09 5.801193025651121e-08 0.0
9.375 1.30611153845644e-09 3.836617307694228e-08 0.0 2.340797179487591e-09 5.498853564117167e-08 0.0
9.625 1.0738443589728444e-09 3.020666897434474e-08 0.0 1.613700256409844e-09 5.088883923082884e-08 0.0
9.875 9.455917948685946e-10 2.7309232564080074e-08 0.0 1.6192912820508603e-09 4.502900871797115e-08 0.0
10.125 4.46794871793571e-10 2.2427178717957094e-08 0.0 1.5772505128187024e-09 3.633586410259988e-08 0.0
10.375 4.968571794847646e-10 1.915110948709324e-08 0.0 1.5935315384593213e-09 3.44827220513167e-08 0.0
10.625 2.1485282051287316e-10 2.359243717951049e-08 0.0 1.07197666666688e-09 3.239315820518596e-08 0.0
10.875 5.773187179473839e-10 1.522013256410621e-08 0.0 1.6052405128209214e-09 3.249770307696897e-08 0.0
11.125 5.797333333325649e-10 1.6698421281997888e-08 0.0 1.1404105128197137e-09 3.083259384626866e-08 0.0
11.375 1.293151282051518e-10 1.2838643076939181e-08 0.0 1.2485582051279258e-09 3.1277352051373424e-08 0.0
11.625 8.470692307660993e-11 1.494162384611938e-08 0.0 1.120527179486181e-09 2.6746613077056804e-08 0.0
11.875 2.778587179482614e-10 1.061643538461136e-08 0.0 1.342818974358082e-09 2.6888346923151967e-08 0.0
12.125 0.0 9.203916923094038e-09 0.0 8.262807692301059e-10 2.3864058974485737e-08 0.0
12.375 1.2338051281990755e-10 8.167970512814758e-09 0.0 9.695323076915848e-10 2.4349538718063547e-08 0.0
12.625 2.1557384615295244e-10 7.229648974372161e-09 0.0 5.868715384617686e-10 2.2044410256567035e-08 0.0
12.875 0.0 6.019757179412605e-09 0.0 5.754028205127354e-10 1.793203256420146e-08 0.0
13.125 0.0 5.764109487188095e-09 0.0 6.823287179477775e-10 1.9260768205193687e-08 0.0
13.375 4.995000000014002e-11 5.489102051310559e-09 0.0 5.082830769232057e-10 1.9048373077042917e-08 0.0
13.625 0.0 5.945751538414656e-09 0.0 3.506789743585669e-10 2.1108294359094867e-08 0.0
13.875 0.0 4.495487435893274e-09 0.0 5.576697435887453e-10 1.9758630769316264e-08 0.0
14.125 0.0 5.181614871766285e-09 0.0 4.922471794868884e-10 1.9110434359127467e-08 0.0
14.375 0.0 3.273240256423081e-09 0.0 5.767805128200987e-10 1.7028816410381885e-08 0.0
14.625 5.520794871760414e-11 3.761847179465164e-09 0.0 4.812048717945145e-10 1.7041606410411552e-08 0.0
14.875 0.0 3.5954692307476905e-09 0.0 4.2543769230657947e-10 1.900702179495747e-08 0.0
15.125 0.0 2.868118205174436e-09 0.0 2.185266666662656e-10 1.859546846164756e-08 0.0
15.375 2.7472564102471668e-11 2.527499743569875e-09 0.0 3.9577179487142967e-10 1.7500085128306468e-08 0.0
15.625 0.0 3.05185102566336e-09 0.0 3.871387179482625e-10 1.6073319487276065e-08 0.0
15.875 5.520794871760414e-11 2.173461794818376e-09 0.0 3.0496512820514055e-10 1.5963394102631086e-08 0.0
16.125 0.0 1.8054266667018749e-09 0.0 2.5628102564046753e-10 1.513850128207709e-08 0.0
16.375 0.0 2.2406164102643355e-09 0.0 1.9131051282004837e-10 1.344090179491986e-08 0.0
16.625 0.0 2.4709405128009627e-09 0.0 2.401271794866967e-10 1.2418722051266693e-08 0.0
16.875 0.0 1.6325664102653705e-09 0.0 5.824179487163959e-11 1.0961749743614068e-08 0.0
17.125 0.0 1.0862061538034155e-09 0.0 1.83927179486543e-10 1.2270496410209152e-08 0.0
17.375 0.0 1.6491600000217467e-09 0.0 9.112435897404248e-11 1.0719168974340125e-08 0.0
17.625 0.0 1.6627879487261625e-09 0.0 2.415479487171955e-10 1.2084729999965846e-08 0.0
17.875 0.0 5.604405128184237e-10 0.0 8.774923076876296e-11 1.1979210512761372e-08 0.0
18.125 0.0 3.021976922987137e-10 0.0 5.311358974358611e-11 1.0649421025495662e-08 0.0
18.375 0.0 2.945053845975279e-10 0.0 1.1843102564037871e-10 9.662062051197964e-09 0.0
18.625 0.0 4.152551281891119e-10 0.0 1.1346871794846067e-10 7.615912564061956e-09 0.0
18.875 0.0 2.590758974810748e-10 0.0 5.925923076896544e-11 8.224576922993571e-09 0.0
19.125 0.0 0.0 0.0 0.0 7.208737435866579e-09 0.0
19.375 0.0 2.1538461536215261e-10 0.0 5.824179487163959e-11 7.834413076883862e-09 0.0
19.625 0.0 7.692307695764816e-11 0.0 6.153846153833585e-11 7.180155128176224e-09 0.0
19.875 0.0 9.23076922515996e-11 0.0 0.0 6.224487948764605e-09 0.0
20.125 0.0 1.7948717954074066e-10 0.0 8.44525641020667e-11 5.677826923113907e-09 0.0
20.375 0.0 5.297241025545903e-10 0.0 0.0 5.1619961538747205e-09 0.0
20.625 0.0 2.0779384612176592e-10 0.0 2.7472564102471668e-11 5.253304359012154e-09 0.0
20.875 0.0 2.2317846155124263e-10 0.0 3.0769230769167925e-11 4.79482615386355e-09 0.0
21.125 0.0 1.7948717948653055e-10 0.0 0.0 3.969104615396575e-09 0.0
21.375 0.0 0.0 0.0 0.0 4.2866923077199874e-09 0.0
21.625 0.0 1.7948717948653055e-10 0.0 3.0769230769167925e-11 3.5897089743671924e-09 0.0
21.875 0.0 0.0 0.0 0.0 3.120069230768915e-09 0.0
22.125 0.0 0.0 0.0 0.0 2.7909948718064835e-09 0.0
22.375 0.0 1.7948717948653055e-10 0.0 0.0 2.5333412820586956e-09 0.0
22.625 0.0 0.0 0.0 0.0 1.9202002564226456e-09 0.0
22.875 0.0 2.0512820511197488e-10 0.0 0.0 1.7030461538209253e-09 0.0
23.125 0.0 1.025641025830925e-10 0.0 0.0 1.0627469230838462e-09 0.0
23.375 0.0 0.0 0.0 0.0 1.5140102564253606e-09 0.0
23.625 0.0 7.692307690343805e-11 0.0 0.0 1.6549961538611354e-09 0.0
23.875 0.0 1.025641025830925e-10 0.0 0.0 1.4683841025557717e-09 0.0
24.125 0.0 7.692307690343805e-11 0.0 0.0 1.0048325640928417e-09 0.0
24.375 0.0 0.0 0.0 0.0 1.1138256410399804e-09 0.0
24.625 0.0 1.025641025830925e-10 0.0 0.0 8.749864102307239e-10 0.0
24.875 0.0 7.6923076876333e-11 0.0 0.0 7.478330769173985e-10 0.0
25.125 0.0 7.692307695764816e-11 0.0 0.0 7.519833333092087e-10 0.0
25.375 0.0 0.0 0.0 0.0 4.742630768900073e-10 0.0
25.625 0.0 0.0 0.0 0.0 6.528989743325494e-10 0.0
25.875 0.0 1.7948717948653055e-10 0.0 0.0 7.891830769066709e-10 0.0
26.125 0.0 0.0 0.0 0.0 4.403789743349755e-10 0.0
26.375 0.0 1.0256410255598744e-10 0.0 0.0 3.9177974358900903e-10 0.0
26.625 0.0 2.564102563899686e-10 0.0 0.0 3.607730768995102e-10 0.0
26.875 0.0 1.025641025830925e-10 0.0 0.0 4.228474358988288e-10 0.0
27.125 0.0 3.076923076950674e-10 0.0 0.0 4.2464615383883044e-10 0.0
27.375 0.0 1.538461538068761e-10 0.0 0.0 3.09491025635069e-10 0.0
27.625 0.0 7.692307693054311e-11 0.0 0.0 3.0769230768151485e-10 0.0
27.875 0.0 7.692307693054311e-11 0.0 0.0 1.0256410255598744e-10 0.0
28.125 0.0 0.0 0.0 0.0 1.0256410255598744e-10 0.0
28.375 0.0 1.025641025830925e-10 0.0 0.0 2.051282051255274e-10 0.0
28.625 0.0 7.692307690343805e-11 0.0 0.0 1.5384615383398116e-10 0.0
28.875 0.0 0.0 0.0 0.0 2.564102563899686e-11 0.0
29.125 0.0 0.0 0.0 0.0 2.564102563899686e-11 0.0
29.375 0.0 0.0 0.0 0.0 7.692307691699058e-11 0.0
29.625 0.0 0.0 0.0 0.0 1.0256410255598744e-10 0.0
29.875 0.0 0.0 0.0 0.0 5.128205129154625e-11 0.0
30.125 0.0 0.0 0.0 0.0 1.282051281949843e-10 0.0
30.375 0.0 0.0 0.0 0.0 2.564102563899686e-11 0.0
30.625 0.0 0.0 0.0 0.0 5.128205127799372e-11 0.0
30.875 0.0 0.0 0.0 0.0 7.692307691699058e-11 0.0
31.125 0.0 0.0 0.0 0.0 1.538461538475337e-10 0.0
31.375 0.0 0.0 0.0 0.0 5.128205127799372e-11 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 1.282051281949843e-10 0.0
32.125 0.0 0.0 0.0 0.0 1.5384615383398116e-10 0.0
32.375 0.0 0.0 0.0 0.0 1.0256410255598744e-10 0.0
32.625 0.0 0.0 0.0 0.0 1.0256410255598744e-10 0.0
32.875 0.0 0.0 0.0 0.0 2.051282051255274e-10 0.0
33.125 0.0 0.0 0.0 0.0 5.128205127799372e-11 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/DUNE_PRISM_HNLux_tauoptimized_62.72mrad_final.txt <==
0.125 6.102092154497391e-07 4.928449820771795e-05 0.0 3.9407571597884293e-07 3.1673684980314216e-05 0.0
0.375 5.098865773545292e-07 2.7721140259349112e-05 0.0 3.2219162031746705e-07 1.4686083125390897e-05 0.0
0.625 4.373496967195895e-07 1.8589638291204255e-05 0.0 2.571330689947186e-07 8.490586448671114e-06 0.0
0.875 3.7767953968263063e-07 1.3420865139357482e-05 0.0 2.5125988296296527e-07 5.22823148602799e-06 0.0
1.125 3.624831358731146e-07 7.926234851529857e-06 0.0 2.1298062137565807e-07 3.832613038410278e-06 0.0
1.375 3.3696775830697623e-07 3.937837249520554e-06 0.0 1.976071631745979e-07 2.991470193437068e-06 0.0
1.625 2.921818260318263e-07 3.04492578677025e-06 0.0 1.6196378158733615e-07 2.4046563655013377e-06 0.0
1.875 2.531509257143534e-07 2.6220226630666846e-06 0.0 1.3175355661378954e-07 1.9865002019037187e-06 0.0
2.125 2.05353387090011e-07 2.263968051108799e-06 0.0 1.2211708169314451e-07 1.7171441429621306e-06 0.0
2.375 1.6296751026459536e-07 2.0670205526966353e-06 0.0 9.200913417991363e-08 1.4752830448676226e-06 0.0
2.625 1.3034804317466597e-07 2.0650802394692994e-06 0.0 7.589645798943416e-08 1.2150238386247127e-06 0.0
2.875 9.705195809529194e-08 2.122833192273331e-06 0.0 6.964385164022993e-08 1.0496944283605548e-06 0.0
3.125 7.229657417992567e-08 2.19211283587184e-06 0.0 4.9686223492076406e-08 9.68182818096336e-07 0.0
3.375 5.4496028571447876e-08 1.8935856513215097e-06 0.0 4.4975736931232324e-08 8.799443739695848e-07 0.0
3.625 4.2642661375665764e-08 1.4541018860308248e-06 0.0 3.696680973546517e-08 7.403316970375494e-07 0.0
3.875 3.377205439154019e-08 1.0183596100521951e-06 0.0 3.3664755978849844e-08 6.000016189422046e-07 0.0
4.125 2.6682747301585535e-08 6.997041835973123e-07 0.0 2.4232105185203342e-08 5.307791694189097e-07 0.0
4.375 1.9754908571428455e-08 5.456571855023767e-07 0.0 1.970044592594235e-08 4.615259385196179e-07 0.0
4.625 1.6646841481478047e-08 4.155726374600486e-07 0.0 1.7497497777789662e-08 4.0259088497460345e-07 0.0
4.875 1.3850216296293631e-08 3.410622593648751e-07 0.0 1.631223386244849e-08 3.5879352984224424e-07 0.0
5.125 1.0636968888884641e-08 2.4551513407399645e-07 0.0 1.2784595343924842e-08 2.8569680010661594e-07 0.0
5.375 1.0011359576716915e-08 2.0581172973521559e-07 0.0 1.1162042328050511e-08 2.513432797888397e-07 0.0
5.625 7.166298624337022e-09 1.5120526497349493e-07 0.0 8.278338624346263e-09 1.9471744486807344e-07 0.0
5.875 6.7843149206326365e-09 1.2212841259254042e-07 0.0 7.678186243394716e-09 1.627624783073154e-07 0.0
6.125 5.089157671954321e-09 1.0716510719571476e-07 0.0 5.98188592593265e-09 1.2363950963001043e-07 0.0
6.375 3.5087483597848884e-09 1.043940019046269e-07 0.0 4.598474285719564e-09 1.1759521989448973e-07 0.0
6.625 2.885888253967643e-09 7.71144644442633e-08 0.0 4.4048579894226296e-09 9.883395820125456e-08 0.0
6.875 2.831033227510953e-09 6.792727280413883e-08 0.0 3.78504253968876e-09 8.464248656089607e-08 0.0
7.125 2.357556613754096e-09 6.096163523798808e-08 0.0 3.853255661380292e-09 7.995844455029836e-08 0.0
7.375 1.968255661374211e-09 5.5925127618987065e-08 0.0 2.8835828571473217e-09 7.283911449740461e-08 0.0
7.625 1.6502641269815907e-09 4.868332486771508e-08 0.0 2.4569244444500416e-09 5.997833481480655e-08 0.0
7.875 6.795839153436129e-10 4.524632888879541e-08 0.0 2.407618412700784e-09 5.998121343921516e-08 0.0
8.125 1.0157085714265185e-09 4.042381523811892e-08 0.0 1.779000634922959e-09 6.359526306886037e-08 0.0
8.375 7.379502645483678e-10 3.619348677255424e-08 0.0 1.2968533333364866e-09 5.746868116405851e-08 0.0
8.625 5.5132846560987e-10 2.951052994708942e-08 0.0 1.0537462433885737e-09 4.38206950265042e-08 0.0
8.875 5.69350052909525e-10 2.2529040211724874e-08 0.0 1.212736084657258e-09 4.301268380954137e-08 0.0
9.125 2.9709333333389397e-10 2.0984689947029563e-08 0.0 1.6593015873017109e-09 4.6207916084691435e-08 0.0
9.375 4.297940740733539e-10 1.891688888888167e-08 0.0 1.0024874074087568e-09 4.122832772491332e-08 0.0
9.625 2.1867640211533864e-10 1.199359682537782e-08 0.0 9.47684656085074e-10 3.561907746033846e-08 0.0
9.875 2.800406349200545e-10 1.3319189629603387e-08 0.0 9.145523809519246e-10 4.1461751534437345e-08 0.0
10.125 1.259375661370957e-10 1.3376554285733037e-08 0.0 6.294467724876175e-10 3.62281193650837e-08 0.0
10.375 3.9682539682546025e-11 9.440078306891236e-09 0.0 8.180059259273357e-10 3.0741731005267964e-08 0.0
10.625 3.9682539682546025e-11 7.812273862431267e-09 0.0 6.464266666667058e-10 3.439189989414872e-08 0.0
10.875 6.991682539711817e-11 6.752359153424942e-09 0.0 2.860160846561903e-10 2.538135640210552e-08 0.0
11.125 1.935646560850013e-10 6.270718518497798e-09 0.0 2.8663216931259163e-10 2.554712740738597e-08 0.0
11.375 1.0117629629661015e-10 7.996874074040058e-09 0.0 2.6961735449729303e-10 2.6165529523833613e-08 0.0
11.625 3.7348359788633655e-11 4.5679621163928746e-09 0.0 2.3659153439253326e-10 2.825288317458586e-08 0.0
11.875 0.0 3.305271534389479e-09 0.0 3.2560952380968454e-10 2.592540190473724e-08 0.0
12.125 0.0 4.591969100537635e-09 0.0 2.525813756621407e-10 2.37338785185118e-08 0.0
12.375 3.174603174569801e-11 3.0600033862858683e-09 0.0 2.5326285714344336e-10 2.4754433015867832e-08 0.0
12.625 3.7348359788633655e-11 4.118280846524642e-09 0.0 2.7619851851849674e-10 2.2474190264495323e-08 0.0
12.875 3.359365079340436e-11 2.9390855026427062e-09 0.0 2.5054179894209183e-10 1.8956726137588737e-08 0.0
13.125 0.0 5.06046984156093e-10 0.0 1.367511111114724e-10 1.7597525714288346e-08 0.0
13.375 0.0 1.8928253967735818e-09 0.0 1.8888359788331614e-10 1.662278518519268e-08 0.0
13.625 3.359365079340436e-11 1.8632088889325785e-09 0.0 3.1746031746121523e-11 1.6456321481504374e-08 0.0
13.875 0.0 2.1440651852143618e-09 0.0 5.8201058201011035e-11 1.7115183703730994e-08 0.0
14.125 0.0 1.665412910009656e-09 0.0 6.22770370370084e-11 1.6388854814824495e-08 0.0
14.375 0.0 1.6708209524046377e-09 0.0 1.1005291005288247e-10 1.4234928677250565e-08 0.0
14.625 0.0 2.248155343934381e-09 0.0 1.2637947089937326e-10 1.1768150476166683e-08 0.0
14.875 0.0 1.1272730158996738e-09 0.0 1.5901883597853938e-10 9.981877883638449e-09 0.0
15.125 0.0 8.886222222198158e-10 0.0 7.642560846541618e-11 8.601479999992886e-09 0.0
15.375 0.0 1.956171851835286e-09 0.0 5.291005290977902e-11 8.018132486781247e-09 0.0
15.625 0.0 1.6143595767364842e-09 0.0 5.291005290977902e-11 6.455796402126367e-09 0.0
15.875 0.0 1.7468292063489363e-09 0.0 0.0 4.904370158739183e-09 0.0
16.125 0.0 1.1276615873175543e-09 0.0 5.185185185187143e-11 4.017114920641294e-09 0.0
16.375 0.0 1.2754785184846198e-09 0.0 7.724867724885336e-11 3.731041693115955e-09 0.0
16.625 0.0 6.256482539619863e-10 0.0 2.645502645488951e-11 3.6176387301789124e-09 0.0
16.875 0.0 1.7777777779623763e-10 0.0 5.291005290977902e-11 3.094896296312595e-09 0.0
17.125 0.0 1.3366772489212253e-10 0.0 2.645502645488951e-11 2.043503492059318e-09 0.0
17.375 0.0 4.196842327602781e-10 0.0 2.645502645488951e-11 2.4083820105856753e-09 0.0
17.625 0.0 5.34670899487175e-10 0.0 5.291005290977902e-11 1.7612342857053912e-09 0.0
17.875 0.0 0.0 0.0 0.0 1.9171132274991426e-09 0.0
18.125 0.0 1.0158730158623362e-10 0.0 0.0 1.0843011640334277e-09 0.0
18.375 0.0 1.0158730158623362e-10 0.0 0.0 9.520209523738695e-10 0.0
18.625 0.0 8.46560846597122e-11 0.0 0.0 6.957786243314522e-10 0.0
18.875 0.0 0.0 0.0 0.0 9.283767195755396e-10 0.0
19.125 0.0 2.031746031453622e-10 0.0 0.0 6.107923809469448e-10 0.0
19.375 0.0 1.0158730161333868e-10 0.0 0.0 1.040446560856981e-09 0.0
19.625 0.0 0.0 0.0 0.0 7.836753439244152e-10 0.0
19.875 0.0 0.0 0.0 0.0 9.798929100454006e-10 0.0
20.125 0.0 0.0 0.0 0.0 1.0844649735375833e-09 0.0
20.375 0.0 0.0 0.0 2.5396825396981922e-11 1.2842825396767099e-09 0.0
20.625 0.0 0.0 0.0 0.0 5.27278306886275e-10 0.0
20.875 0.0 0.0 0.0 2.5396825396981922e-11 4.484681481427624e-10 0.0
21.125 0.0 0.0 0.0 0.0 5.047674074104254e-10 0.0
21.375 0.0 0.0 0.0 0.0 2.702946031736932e-10 0.0
21.625 0.0 0.0 0.0 0.0 2.9823174603428506e-10 0.0
21.875 0.0 0.0 0.0 0.0 1.1988761903797968e-10 0.0
22.125 0.0 0.0 0.0 0.0 1.1522624338239449e-10 0.0
22.375 0.0 0.0 0.0 0.0 2.3515555564531006e-11 0.0
22.625 0.0 0.0 0.0 0.0 8.935915344536558e-11 0.0
22.875 0.0 0.0 0.0 0.0 4.23280423298561e-11 0.0
23.125 0.0 0.0 0.0 0.0 2.351555555097848e-11 0.0
23.375 0.0 0.0 0.0 0.0 1.1287470898279153e-10 0.0
23.625 0.0 0.0 0.0 0.0 1.8577291006243498e-10 0.0
23.875 0.0 0.0 0.0 0.0 1.1757777776844492e-10 0.0
24.125 0.0 0.0 0.0 0.0 2.751320634806955e-10 0.0
24.375 0.0 0.0 0.0 0.0 1.4109333333297593e-10 0.0
24.625 0.0 0.0 0.0 0.0 3.033506878308799e-10 0.0
24.875 0.0 0.0 0.0 0.0 9.406222221746644e-11 0.0
25.125 0.0 0.0 0.0 0.0 1.8577291004888245e-10 0.0
25.375 0.0 0.0 0.0 0.0 1.881244444484854e-10 0.0
25.625 0.0 0.0 0.0 0.0 8.935915344536558e-11 0.0
25.875 0.0 0.0 0.0 0.0 0.0 0.0
26.125 0.0 0.0 0.0 0.0 0.0 0.0
26.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
26.625 0.0 0.0 0.0 0.0 0.0 0.0
26.875 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
27.125 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
27.375 0.0 0.0 0.0 0.0 0.0 0.0
27.625 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
27.875 0.0 0.0 0.0 0.0 6.349206348123162e-11 0.0
28.125 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
28.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
28.625 0.0 0.0 0.0 0.0 4.23280423298561e-11 0.0
28.875 0.0 0.0 0.0 0.0 4.23280423298561e-11 0.0
29.125 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
29.375 0.0 0.0 0.0 0.0 4.232804231630357e-11 0.0
29.625 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
29.875 0.0 0.0 0.0 0.0 8.465608464615967e-11 0.0
30.125 0.0 0.0 0.0 0.0 0.0 0.0
30.375 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
30.625 0.0 0.0 0.0 0.0 8.46560846597122e-11 0.0
30.875 0.0 0.0 0.0 0.0 0.0 0.0
31.125 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
31.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
31.625 0.0 0.0 0.0 0.0 0.0 0.0
31.875 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
32.125 0.0 0.0 0.0 0.0 2.116402116492805e-11 0.0
32.375 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
32.625 0.0 0.0 0.0 0.0 1.481481481409438e-10 0.0
32.875 0.0 0.0 0.0 0.0 1.0582010582464024e-10 0.0
33.125 0.0 0.0 0.0 0.0 6.349206349478415e-11 0.0
33.375 0.0 0.0 0.0 0.0 0.0 0.0
33.625 0.0 0.0 0.0 0.0 0.0 0.0
33.875 0.0 0.0 0.0 0.0 0.0 0.0
34.125 0.0 0.0 0.0 0.0 0.0 0.0
34.375 0.0 0.0 0.0 0.0 0.0 0.0
34.625 0.0 0.0 0.0 0.0 0.0 0.0
34.875 0.0 0.0 0.0 0.0 0.0 0.0
35.125 0.0 0.0 0.0 0.0 0.0 0.0
35.375 0.0 0.0 0.0 0.0 0.0 0.0
35.625 0.0 0.0 0.0 0.0 0.0 0.0
35.875 0.0 0.0 0.0 0.0 0.0 0.0
36.125 0.0 0.0 0.0 0.0 0.0 0.0
36.375 0.0 0.0 0.0 0.0 0.0 0.0
36.625 0.0 0.0 0.0 0.0 0.0 0.0
36.875 0.0 0.0 0.0 0.0 0.0 0.0
37.125 0.0 0.0 0.0 0.0 0.0 0.0
37.375 0.0 0.0 0.0 0.0 0.0 0.0
37.625 0.0 0.0 0.0 0.0 0.0 0.0
37.875 0.0 0.0 0.0 0.0 0.0 0.0
38.125 0.0 0.0 0.0 0.0 0.0 0.0
38.375 0.0 0.0 0.0 0.0 0.0 0.0
38.625 0.0 0.0 0.0 0.0 0.0 0.0
38.875 0.0 0.0 0.0 0.0 0.0 0.0
39.125 0.0 0.0 0.0 0.0 0.0 0.0
39.375 0.0 0.0 0.0 0.0 0.0 0.0
39.625 0.0 0.0 0.0 0.0 0.0 0.0
39.875 0.0 0.0 0.0 0.0 0.0 0.0
40.125 0.0 0.0 0.0 0.0 0.0 0.0
40.375 0.0 0.0 0.0 0.0 0.0 0.0
40.625 0.0 0.0 0.0 0.0 0.0 0.0
40.875 0.0 0.0 0.0 0.0 0.0 0.0
41.125 0.0 0.0 0.0 0.0 0.0 0.0
41.375 0.0 0.0 0.0 0.0 0.0 0.0
41.625 0.0 0.0 0.0 0.0 0.0 0.0
41.875 0.0 0.0 0.0 0.0 0.0 0.0
42.125 0.0 0.0 0.0 0.0 0.0 0.0
42.375 0.0 0.0 0.0 0.0 0.0 0.0
42.625 0.0 0.0 0.0 0.0 0.0 0.0
42.875 0.0 0.0 0.0 0.0 0.0 0.0
43.125 0.0 0.0 0.0 0.0 0.0 0.0
43.375 0.0 0.0 0.0 0.0 0.0 0.0
43.625 0.0 0.0 0.0 0.0 0.0 0.0
43.875 0.0 0.0 0.0 0.0 0.0 0.0
44.125 0.0 0.0 0.0 0.0 0.0 0.0
44.375 0.0 0.0 0.0 0.0 0.0 0.0
44.625 0.0 0.0 0.0 0.0 0.0 0.0
44.875 0.0 0.0 0.0 0.0 0.0 0.0
45.125 0.0 0.0 0.0 0.0 0.0 0.0
45.375 0.0 0.0 0.0 0.0 0.0 0.0
45.625 0.0 0.0 0.0 0.0 0.0 0.0
45.875 0.0 0.0 0.0 0.0 0.0 0.0
46.125 0.0 0.0 0.0 0.0 0.0 0.0
46.375 0.0 0.0 0.0 0.0 0.0 0.0
46.625 0.0 0.0 0.0 0.0 0.0 0.0
46.875 0.0 0.0 0.0 0.0 0.0 0.0
47.125 0.0 0.0 0.0 0.0 0.0 0.0
47.375 0.0 0.0 0.0 0.0 0.0 0.0
47.625 0.0 0.0 0.0 0.0 0.0 0.0
47.875 0.0 0.0 0.0 0.0 0.0 0.0
48.125 0.0 0.0 0.0 0.0 0.0 0.0
48.375 0.0 0.0 0.0 0.0 0.0 0.0
48.625 0.0 0.0 0.0 0.0 0.0 0.0
48.875 0.0 0.0 0.0 0.0 0.0 0.0
49.125 0.0 0.0 0.0 0.0 0.0 0.0
49.375 0.0 0.0 0.0 0.0 0.0 0.0
49.625 0.0 0.0 0.0 0.0 0.0 0.0
49.875 0.0 0.0 0.0 0.0 0.0 0.0
50.125 0.0 0.0 0.0 0.0 0.0 0.0
50.375 0.0 0.0 0.0 0.0 0.0 0.0
50.625 0.0 0.0 0.0 0.0 0.0 0.0
50.875 0.0 0.0 0.0 0.0 0.0 0.0
51.125 0.0 0.0 0.0 0.0 0.0 0.0
51.375 0.0 0.0 0.0 0.0 0.0 0.0
51.625 0.0 0.0 0.0 0.0 0.0 0.0
51.875 0.0 0.0 0.0 0.0 0.0 0.0
52.125 0.0 0.0 0.0 0.0 0.0 0.0
52.375 0.0 0.0 0.0 0.0 0.0 0.0
52.625 0.0 0.0 0.0 0.0 0.0 0.0
52.875 0.0 0.0 0.0 0.0 0.0 0.0
53.125 0.0 0.0 0.0 0.0 0.0 0.0
53.375 0.0 0.0 0.0 0.0 0.0 0.0
53.625 0.0 0.0 0.0 0.0 0.0 0.0
53.875 0.0 0.0 0.0 0.0 0.0 0.0
54.125 0.0 0.0 0.0 0.0 0.0 0.0
54.375 0.0 0.0 0.0 0.0 0.0 0.0
54.625 0.0 0.0 0.0 0.0 0.0 0.0
54.875 0.0 0.0 0.0 0.0 0.0 0.0
55.125 0.0 0.0 0.0 0.0 0.0 0.0
55.375 0.0 0.0 0.0 0.0 0.0 0.0
55.625 0.0 0.0 0.0 0.0 0.0 0.0
55.875 0.0 0.0 0.0 0.0 0.0 0.0
56.125 0.0 0.0 0.0 0.0 0.0 0.0
56.375 0.0 0.0 0.0 0.0 0.0 0.0
56.625 0.0 0.0 0.0 0.0 0.0 0.0
56.875 0.0 0.0 0.0 0.0 0.0 0.0
57.125 0.0 0.0 0.0 0.0 0.0 0.0
57.375 0.0 0.0 0.0 0.0 0.0 0.0
57.625 0.0 0.0 0.0 0.0 0.0 0.0
57.875 0.0 0.0 0.0 0.0 0.0 0.0
58.125 0.0 0.0 0.0 0.0 0.0 0.0
58.375 0.0 0.0 0.0 0.0 0.0 0.0
58.625 0.0 0.0 0.0 0.0 0.0 0.0
58.875 0.0 0.0 0.0 0.0 0.0 0.0
59.125 0.0 0.0 0.0 0.0 0.0 0.0
59.375 0.0 0.0 0.0 0.0 0.0 0.0
59.625 0.0 0.0 0.0 0.0 0.0 0.0
59.875 0.0 0.0 0.0 0.0 0.0 0.0
60.125 0.0 0.0 0.0 0.0 0.0 0.0
60.375 0.0 0.0 0.0 0.0 0.0 0.0
60.625 0.0 0.0 0.0 0.0 0.0 0.0
60.875 0.0 0.0 0.0 0.0 0.0 0.0
61.125 0.0 0.0 0.0 0.0 0.0 0.0
61.375 0.0 0.0 0.0 0.0 0.0 0.0
61.625 0.0 0.0 0.0 0.0 0.0 0.0
61.875 0.0 0.0 0.0 0.0 0.0 0.0
62.125 0.0 0.0 0.0 0.0 0.0 0.0
62.375 0.0 0.0 0.0 0.0 0.0 0.0
62.625 0.0 0.0 0.0 0.0 0.0 0.0
62.875 0.0 0.0 0.0 0.0 0.0 0.0
63.125 0.0 0.0 0.0 0.0 0.0 0.0
63.375 0.0 0.0 0.0 0.0 0.0 0.0
63.625 0.0 0.0 0.0 0.0 0.0 0.0
63.875 0.0 0.0 0.0 0.0 0.0 0.0
64.125 0.0 0.0 0.0 0.0 0.0 0.0
64.375 0.0 0.0 0.0 0.0 0.0 0.0
64.625 0.0 0.0 0.0 0.0 0.0 0.0
64.875 0.0 0.0 0.0 0.0 0.0 0.0
65.125 0.0 0.0 0.0 0.0 0.0 0.0
65.375 0.0 0.0 0.0 0.0 0.0 0.0
65.625 0.0 0.0 0.0 0.0 0.0 0.0
65.875 0.0 0.0 0.0 0.0 0.0 0.0
66.125 0.0 0.0 0.0 0.0 0.0 0.0
66.375 0.0 0.0 0.0 0.0 0.0 0.0
66.625 0.0 0.0 0.0 0.0 0.0 0.0
66.875 0.0 0.0 0.0 0.0 0.0 0.0
67.125 0.0 0.0 0.0 0.0 0.0 0.0
67.375 0.0 0.0 0.0 0.0 0.0 0.0
67.625 0.0 0.0 0.0 0.0 0.0 0.0
67.875 0.0 0.0 0.0 0.0 0.0 0.0
68.125 0.0 0.0 0.0 0.0 0.0 0.0
68.375 0.0 0.0 0.0 0.0 0.0 0.0
68.625 0.0 0.0 0.0 0.0 0.0 0.0
68.875 0.0 0.0 0.0 0.0 0.0 0.0
69.125 0.0 0.0 0.0 0.0 0.0 0.0
69.375 0.0 0.0 0.0 0.0 0.0 0.0
69.625 0.0 0.0 0.0 0.0 0.0 0.0
69.875 0.0 0.0 0.0 0.0 0.0 0.0
70.125 0.0 0.0 0.0 0.0 0.0 0.0
70.375 0.0 0.0 0.0 0.0 0.0 0.0
70.625 0.0 0.0 0.0 0.0 0.0 0.0
70.875 0.0 0.0 0.0 0.0 0.0 0.0
71.125 0.0 0.0 0.0 0.0 0.0 0.0
71.375 0.0 0.0 0.0 0.0 0.0 0.0
71.625 0.0 0.0 0.0 0.0 0.0 0.0
71.875 0.0 0.0 0.0 0.0 0.0 0.0
72.125 0.0 0.0 0.0 0.0 0.0 0.0
72.375 0.0 0.0 0.0 0.0 0.0 0.0
72.625 0.0 0.0 0.0 0.0 0.0 0.0
72.875 0.0 0.0 0.0 0.0 0.0 0.0
73.125 0.0 0.0 0.0 0.0 0.0 0.0
73.375 0.0 0.0 0.0 0.0 0.0 0.0
73.625 0.0 0.0 0.0 0.0 0.0 0.0
73.875 0.0 0.0 0.0 0.0 0.0 0.0
74.125 0.0 0.0 0.0 0.0 0.0 0.0
74.375 0.0 0.0 0.0 0.0 0.0 0.0
74.625 0.0 0.0 0.0 0.0 0.0 0.0
74.875 0.0 0.0 0.0 0.0 0.0 0.0
75.125 0.0 0.0 0.0 0.0 0.0 0.0
75.375 0.0 0.0 0.0 0.0 0.0 0.0
75.625 0.0 0.0 0.0 0.0 0.0 0.0
75.875 0.0 0.0 0.0 0.0 0.0 0.0
76.125 0.0 0.0 0.0 0.0 0.0 0.0
76.375 0.0 0.0 0.0 0.0 0.0 0.0
76.625 0.0 0.0 0.0 0.0 0.0 0.0
76.875 0.0 0.0 0.0 0.0 0.0 0.0
77.125 0.0 0.0 0.0 0.0 0.0 0.0
77.375 0.0 0.0 0.0 0.0 0.0 0.0
77.625 0.0 0.0 0.0 0.0 0.0 0.0
77.875 0.0 0.0 0.0 0.0 0.0 0.0
78.125 0.0 0.0 0.0 0.0 0.0 0.0
78.375 0.0 0.0 0.0 0.0 0.0 0.0
78.625 0.0 0.0 0.0 0.0 0.0 0.0
78.875 0.0 0.0 0.0 0.0 0.0 0.0
79.125 0.0 0.0 0.0 0.0 0.0 0.0
79.375 0.0 0.0 0.0 0.0 0.0 0.0
79.625 0.0 0.0 0.0 0.0 0.0 0.0
79.875 0.0 0.0 0.0 0.0 0.0 0.0
80.125 0.0 0.0 0.0 0.0 0.0 0.0
80.375 0.0 0.0 0.0 0.0 0.0 0.0
80.625 0.0 0.0 0.0 0.0 0.0 0.0
80.875 0.0 0.0 0.0 0.0 0.0 0.0
81.125 0.0 0.0 0.0 0.0 0.0 0.0
81.375 0.0 0.0 0.0 0.0 0.0 0.0
81.625 0.0 0.0 0.0 0.0 0.0 0.0
81.875 0.0 0.0 0.0 0.0 0.0 0.0
82.125 0.0 0.0 0.0 0.0 0.0 0.0
82.375 0.0 0.0 0.0 0.0 0.0 0.0
82.625 0.0 0.0 0.0 0.0 0.0 0.0
82.875 0.0 0.0 0.0 0.0 0.0 0.0
83.125 0.0 0.0 0.0 0.0 0.0 0.0
83.375 0.0 0.0 0.0 0.0 0.0 0.0
83.625 0.0 0.0 0.0 0.0 0.0 0.0
83.875 0.0 0.0 0.0 0.0 0.0 0.0
84.125 0.0 0.0 0.0 0.0 0.0 0.0
84.375 0.0 0.0 0.0 0.0 0.0 0.0
84.625 0.0 0.0 0.0 0.0 0.0 0.0
84.875 0.0 0.0 0.0 0.0 0.0 0.0
85.125 0.0 0.0 0.0 0.0 0.0 0.0
85.375 0.0 0.0 0.0 0.0 0.0 0.0
85.625 0.0 0.0 0.0 0.0 0.0 0.0
85.875 0.0 0.0 0.0 0.0 0.0 0.0
86.125 0.0 0.0 0.0 0.0 0.0 0.0
86.375 0.0 0.0 0.0 0.0 0.0 0.0
86.625 0.0 0.0 0.0 0.0 0.0 0.0
86.875 0.0 0.0 0.0 0.0 0.0 0.0
87.125 0.0 0.0 0.0 0.0 0.0 0.0
87.375 0.0 0.0 0.0 0.0 0.0 0.0
87.625 0.0 0.0 0.0 0.0 0.0 0.0
87.875 0.0 0.0 0.0 0.0 0.0 0.0
88.125 0.0 0.0 0.0 0.0 0.0 0.0
88.375 0.0 0.0 0.0 0.0 0.0 0.0
88.625 0.0 0.0 0.0 0.0 0.0 0.0
88.875 0.0 0.0 0.0 0.0 0.0 0.0
89.125 0.0 0.0 0.0 0.0 0.0 0.0
89.375 0.0 0.0 0.0 0.0 0.0 0.0
89.625 0.0 0.0 0.0 0.0 0.0 0.0
89.875 0.0 0.0 0.0 0.0 0.0 0.0
90.125 0.0 0.0 0.0 0.0 0.0 0.0
90.375 0.0 0.0 0.0 0.0 0.0 0.0
90.625 0.0 0.0 0.0 0.0 0.0 0.0
90.875 0.0 0.0 0.0 0.0 0.0 0.0
91.125 0.0 0.0 0.0 0.0 0.0 0.0
91.375 0.0 0.0 0.0 0.0 0.0 0.0
91.625 0.0 0.0 0.0 0.0 0.0 0.0
91.875 0.0 0.0 0.0 0.0 0.0 0.0
92.125 0.0 0.0 0.0 0.0 0.0 0.0
92.375 0.0 0.0 0.0 0.0 0.0 0.0
92.625 0.0 0.0 0.0 0.0 0.0 0.0
92.875 0.0 0.0 0.0 0.0 0.0 0.0
93.125 0.0 0.0 0.0 0.0 0.0 0.0
93.375 0.0 0.0 0.0 0.0 0.0 0.0
93.625 0.0 0.0 0.0 0.0 0.0 0.0
93.875 0.0 0.0 0.0 0.0 0.0 0.0
94.125 0.0 0.0 0.0 0.0 0.0 0.0
94.375 0.0 0.0 0.0 0.0 0.0 0.0
94.625 0.0 0.0 0.0 0.0 0.0 0.0
94.875 0.0 0.0 0.0 0.0 0.0 0.0
95.125 0.0 0.0 0.0 0.0 0.0 0.0
95.375 0.0 0.0 0.0 0.0 0.0 0.0
95.625 0.0 0.0 0.0 0.0 0.0 0.0
95.875 0.0 0.0 0.0 0.0 0.0 0.0
96.125 0.0 0.0 0.0 0.0 0.0 0.0
96.375 0.0 0.0 0.0 0.0 0.0 0.0
96.625 0.0 0.0 0.0 0.0 0.0 0.0
96.875 0.0 0.0 0.0 0.0 0.0 0.0
97.125 0.0 0.0 0.0 0.0 0.0 0.0
97.375 0.0 0.0 0.0 0.0 0.0 0.0
97.625 0.0 0.0 0.0 0.0 0.0 0.0
97.875 0.0 0.0 0.0 0.0 0.0 0.0
98.125 0.0 0.0 0.0 0.0 0.0 0.0
98.375 0.0 0.0 0.0 0.0 0.0 0.0
98.625 0.0 0.0 0.0 0.0 0.0 0.0
98.875 0.0 0.0 0.0 0.0 0.0 0.0
99.125 0.0 0.0 0.0 0.0 0.0 0.0
99.375 0.0 0.0 0.0 0.0 0.0 0.0
99.625 0.0 0.0 0.0 0.0 0.0 0.0
99.875 0.0 0.0 0.0 0.0 0.0 0.0
100.125 0.0 0.0 0.0 0.0 0.0 0.0
100.375 0.0 0.0 0.0 0.0 0.0 0.0
100.625 0.0 0.0 0.0 0.0 0.0 0.0
100.875 0.0 0.0 0.0 0.0 0.0 0.0
101.125 0.0 0.0 0.0 0.0 0.0 0.0
101.375 0.0 0.0 0.0 0.0 0.0 0.0
101.625 0.0 0.0 0.0 0.0 0.0 0.0
101.875 0.0 0.0 0.0 0.0 0.0 0.0
102.125 0.0 0.0 0.0 0.0 0.0 0.0
102.375 0.0 0.0 0.0 0.0 0.0 0.0
102.625 0.0 0.0 0.0 0.0 0.0 0.0
102.875 0.0 0.0 0.0 0.0 0.0 0.0
103.125 0.0 0.0 0.0 0.0 0.0 0.0
103.375 0.0 0.0 0.0 0.0 0.0 0.0
103.625 0.0 0.0 0.0 0.0 0.0 0.0
103.875 0.0 0.0 0.0 0.0 0.0 0.0
104.125 0.0 0.0 0.0 0.0 0.0 0.0
104.375 0.0 0.0 0.0 0.0 0.0 0.0
104.625 0.0 0.0 0.0 0.0 0.0 0.0
104.875 0.0 0.0 0.0 0.0 0.0 0.0
105.125 0.0 0.0 0.0 0.0 0.0 0.0
105.375 0.0 0.0 0.0 0.0 0.0 0.0
105.625 0.0 0.0 0.0 0.0 0.0 0.0
105.875 0.0 0.0 0.0 0.0 0.0 0.0
106.125 0.0 0.0 0.0 0.0 0.0 0.0
106.375 0.0 0.0 0.0 0.0 0.0 0.0
106.625 0.0 0.0 0.0 0.0 0.0 0.0
106.875 0.0 0.0 0.0 0.0 0.0 0.0
107.125 0.0 0.0 0.0 0.0 0.0 0.0
107.375 0.0 0.0 0.0 0.0 0.0 0.0
107.625 0.0 0.0 0.0 0.0 0.0 0.0
107.875 0.0 0.0 0.0 0.0 0.0 0.0
108.125 0.0 0.0 0.0 0.0 0.0 0.0
108.375 0.0 0.0 0.0 0.0 0.0 0.0
108.625 0.0 0.0 0.0 0.0 0.0 0.0
108.875 0.0 0.0 0.0 0.0 0.0 0.0
109.125 0.0 0.0 0.0 0.0 0.0 0.0
109.375 0.0 0.0 0.0 0.0 0.0 0.0
109.625 0.0 0.0 0.0 0.0 0.0 0.0
109.875 0.0 0.0 0.0 0.0 0.0 0.0
110.125 0.0 0.0 0.0 0.0 0.0 0.0
110.375 0.0 0.0 0.0 0.0 0.0 0.0
110.625 0.0 0.0 0.0 0.0 0.0 0.0
110.875 0.0 0.0 0.0 0.0 0.0 0.0
111.125 0.0 0.0 0.0 0.0 0.0 0.0
111.375 0.0 0.0 0.0 0.0 0.0 0.0
111.625 0.0 0.0 0.0 0.0 0.0 0.0
111.875 0.0 0.0 0.0 0.0 0.0 0.0
112.125 0.0 0.0 0.0 0.0 0.0 0.0
112.375 0.0 0.0 0.0 0.0 0.0 0.0
112.625 0.0 0.0 0.0 0.0 0.0 0.0
112.875 0.0 0.0 0.0 0.0 0.0 0.0
113.125 0.0 0.0 0.0 0.0 0.0 0.0
113.375 0.0 0.0 0.0 0.0 0.0 0.0
113.625 0.0 0.0 0.0 0.0 0.0 0.0
113.875 0.0 0.0 0.0 0.0 0.0 0.0
114.125 0.0 0.0 0.0 0.0 0.0 0.0
114.375 0.0 0.0 0.0 0.0 0.0 0.0
114.625 0.0 0.0 0.0 0.0 0.0 0.0
114.875 0.0 0.0 0.0 0.0 0.0 0.0
115.125 0.0 0.0 0.0 0.0 0.0 0.0
115.375 0.0 0.0 0.0 0.0 0.0 0.0
115.625 0.0 0.0 0.0 0.0 0.0 0.0
115.875 0.0 0.0 0.0 0.0 0.0 0.0
116.125 0.0 0.0 0.0 0.0 0.0 0.0
116.375 0.0 0.0 0.0 0.0 0.0 0.0
116.625 0.0 0.0 0.0 0.0 0.0 0.0
116.875 0.0 0.0 0.0 0.0 0.0 0.0
117.125 0.0 0.0 0.0 0.0 0.0 0.0
117.375 0.0 0.0 0.0 0.0 0.0 0.0
117.625 0.0 0.0 0.0 0.0 0.0 0.0
117.875 0.0 0.0 0.0 0.0 0.0 0.0
118.125 0.0 0.0 0.0 0.0 0.0 0.0
118.375 0.0 0.0 0.0 0.0 0.0 0.0
118.625 0.0 0.0 0.0 0.0 0.0 0.0
118.875 0.0 0.0 0.0 0.0 0.0 0.0
119.125 0.0 0.0 0.0 0.0 0.0 0.0
119.375 0.0 0.0 0.0 0.0 0.0 0.0
119.625 0.0 0.0 0.0 0.0 0.0 0.0
119.875 0.0 0.0 0.0 0.0 0.0 0.0
120.125 0.0 0.0 0.0 0.0 0.0 0.0
120.375 0.0 0.0 0.0 0.0 0.0 0.0
120.625 0.0 0.0 0.0 0.0 0.0 0.0
120.875 0.0 0.0 0.0 0.0 0.0 0.0
121.125 0.0 0.0 0.0 0.0 0.0 0.0
121.375 0.0 0.0 0.0 0.0 0.0 0.0
121.625 0.0 0.0 0.0 0.0 0.0 0.0
121.875 0.0 0.0 0.0 0.0 0.0 0.0
122.125 0.0 0.0 0.0 0.0 0.0 0.0
122.375 0.0 0.0 0.0 0.0 0.0 0.0
122.625 0.0 0.0 0.0 0.0 0.0 0.0
122.875 0.0 0.0 0.0 0.0 0.0 0.0
123.125 0.0 0.0 0.0 0.0 0.0 0.0
123.375 0.0 0.0 0.0 0.0 0.0 0.0
123.625 0.0 0.0 0.0 0.0 0.0 0.0
123.875 0.0 0.0 0.0 0.0 0.0 0.0
124.125 0.0 0.0 0.0 0.0 0.0 0.0
124.375 0.0 0.0 0.0 0.0 0.0 0.0
124.625 0.0 0.0 0.0 0.0 0.0 0.0
124.875 0.0 0.0 0.0 0.0 0.0 0.0


==> anc/README.txt <==
DUNE-PRISM Neutrino Flux Files

This dataset contains flux files for the neutrino, antineutrino, and tau-optimized runs of the DUNE-PRISM experiment. The data were generated using HNLux and are provided for the on-axis configuration as well as six distinct off-axis positions.

1 - Detector Configuration

The fluxes represent neutrinos and antineutrinos passing through the ND-LAr (Near Detector Liquid Argon) volume. The calculations assume an active volume with the following dimensions:

Width: 6 m

Height: 2 m

Length: 4 m

2 - File Format

Each file is structured as a space-separated table with the following header:

# E  nue  numu  nutau  nuebar  numubar  nutaubar

E: The energy of the neutrino species in GeV.

Columns 2–7: The flux for each corresponding particle species in units of 1/m**2/POT/GeV (where POT stands for Protons on Target).

3 - Citation

If you use these flux files in your research, please cite the companion paper associated with this arXiv submission.
